Observation of exotic $J/\psi\phi$ resonant structure in diffractive processes in proton-proton collisions

The first study of $J/\psi\phi$ production in diffractive processes in proton-proton collisions is presented. The study is based on an LHCb dataset recorded at centre-of-mass energy of 13 TeV, corresponding to an integrated luminosity of 5 fb$^{-1}$. The data disfavour a nonresonant $J/\psi\phi$ production but are consistent with a resonant model including several resonant states observed previously only in $B^+ \to J/\psi\phi K^+$ decays. The $\chi_{c0}(4500)$ state is observed with a significance over $6\sigma$ and the $\chi_{c1}(4274)$ is confirmed with a significance of more than $4\sigma$.

==> figs/Fig1a.C <==
void Fig1a()
{
//=========Macro generated from canvas: c_fit/
//=========  (Fri Jun 28 12:29:20 2024) by ROOT version 6.24/06
   TCanvas *c_fit = new TCanvas("c_fit", "",0,0,1280,960);
   gStyle->SetOptFit(1);
   c_fit->Range(3015.259,-20.48103,3163.407,107.5254);
   c_fit->SetFillColor(0);
   c_fit->SetBorderMode(0);
   c_fit->SetBorderSize(2);
   c_fit->SetTickx(1);
   c_fit->SetTicky(1);
   c_fit->SetLeftMargin(0.14);
   c_fit->SetRightMargin(0.05);
   c_fit->SetTopMargin(0.05);
   c_fit->SetBottomMargin(0.16);
   c_fit->SetFrameLineWidth(2);
   c_fit->SetFrameBorderMode(0);
   c_fit->SetFrameLineWidth(2);
   c_fit->SetFrameBorderMode(0);
   
   TH1D *frame_5eb58c288b20__7 = new TH1D("frame_5eb58c288b20__7","",200,3036,3156);
   frame_5eb58c288b20__7->SetBinContent(1,101.1251);
   frame_5eb58c288b20__7->SetMaximum(101.1251);
   frame_5eb58c288b20__7->SetEntries(1);
   frame_5eb58c288b20__7->SetDirectory(0);
   frame_5eb58c288b20__7->SetStats(0);
   frame_5eb58c288b20__7->SetLineWidth(2);
   frame_5eb58c288b20__7->SetMarkerStyle(20);
   frame_5eb58c288b20__7->GetXaxis()->SetTitle("#it{M_{#mu#mu}} [MeV]");
   frame_5eb58c288b20__7->GetXaxis()->SetNdivisions(505);
   frame_5eb58c288b20__7->GetXaxis()->SetLabelFont(132);
   frame_5eb58c288b20__7->GetXaxis()->SetLabelOffset(0.01);
   frame_5eb58c288b20__7->GetXaxis()->SetLabelSize(0.06);
   frame_5eb58c288b20__7->GetXaxis()->SetTitleSize(0.072);
   frame_5eb58c288b20__7->GetXaxis()->SetTitleOffset(0.95);
   frame_5eb58c288b20__7->GetXaxis()->SetTitleFont(132);
   frame_5eb58c288b20__7->GetYaxis()->SetTitle("Events / ( 2.4 MeV )");
   frame_5eb58c288b20__7->GetYaxis()->SetLabelFont(132);
   frame_5eb58c288b20__7->GetYaxis()->SetLabelOffset(0.01);
   frame_5eb58c288b20__7->GetYaxis()->SetLabelSize(0.06);
   frame_5eb58c288b20__7->GetYaxis()->SetTitleSize(0.072);
   frame_5eb58c288b20__7->GetYaxis()->SetTitleOffset(0.95);
   frame_5eb58c288b20__7->GetYaxis()->SetTitleFont(132);
   frame_5eb58c288b20__7->GetZaxis()->SetLabelFont(132);
   frame_5eb58c288b20__7->GetZaxis()->SetLabelSize(0.06);
   frame_5eb58c288b20__7->GetZaxis()->SetTitleSize(0.072);
   frame_5eb58c288b20__7->GetZaxis()->SetTitleOffset(1.2);
   frame_5eb58c288b20__7->GetZaxis()->SetTitleFont(132);
   frame_5eb58c288b20__7->Draw("FUNC");
   
   Double_t data_fx3007[50] = {
   3037.2,
   3039.6,
   3042,
   3044.4,
   3046.8,
   3049.2,
   3051.6,
   3054,
   3056.4,
   3058.8,
   3061.2,
   3063.6,
   3066,
   3068.4,
   3070.8,
   3073.2,
   3075.6,
   3078,
   3080.4,
   3082.8,
   3085.2,
   3087.6,
   3090,
   3092.4,
   3094.8,
   3097.2,
   3099.6,
   3102,
   3104.4,
   3106.8,
   3109.2,
   3111.6,
   3114,
   3116.4,
   3118.8,
   3121.2,
   3123.6,
   3126,
   3128.4,
   3130.8,
   3133.2,
   3135.6,
   3138,
   3140.4,
   3142.8,
   3145.2,
   3147.6,
   3150,
   3152.4,
   3154.8};
   Double_t data_fy3007[50] = {
   1,
   3,
   2,
   3,
   2,
   1,
   5,
   2,
   2,
   3,
   3,
   4,
   6,
   9,
   12,
   15,
   15,
   25,
   27,
   42,
   42,
   41,
   55,
   57,
   86,
   68,
   71,
   68,
   71,
   47,
   45,
   28,
   32,
   37,
   19,
   8,
   4,
   3,
   4,
   3,
   6,
   2,
   1,
   1,
   3,
   3,
   0,
   1,
   0,
   1};
   Double_t data_felx3007[50] = {
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2};
   Double_t data_fely3007[50] = {
   0.8272462,
   1.632705,
   1.291815,
   1.632705,
   1.291815,
   0.8272462,
   2.159691,
   1.291815,
   1.291815,
   1.632705,
   1.632705,
   1.914339,
   2.379931,
   2.943461,
   3.415266,
   3.82938,
   3.82938,
   4.966335,
   5.163771,
   6.454831,
   6.454831,
   6.376898,
   7.39358,
   7.527619,
   9.255555,
   8.225883,
   8.406258,
   8.225883,
   8.406258,
   6.831172,
   6.683179,
   5.259711,
   5.627135,
   6.055143,
   4.320219,
   2.768386,
   1.914339,
   1.632705,
   1.914339,
   1.632705,
   2.379931,
   1.291815,
   0.8272462,
   0.8272462,
   1.632705,
   1.632705,
   0,
   0.8272462,
   0,
   0.8272462};
   Double_t data_fehx3007[50] = {
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2};
   Double_t data_fehy3007[50] = {
   2.299527,
   2.918186,
   2.63786,
   2.918186,
   2.63786,
   2.299527,
   3.382473,
   2.63786,
   2.63786,
   2.918186,
   2.918186,
   3.162753,
   3.583642,
   4.110204,
   4.559819,
   4.958738,
   4.958738,
   6.066589,
   6.260244,
   7.53218,
   7.53218,
   7.455185,
   8.461166,
   8.594007,
   10.30959,
   9.28666,
   9.465736,
   9.28666,
   9.465736,
   7.904289,
   7.757905,
   6.354446,
   6.715753,
   7.137555,
   5.435196,
   3.945142,
   3.162753,
   2.918186,
   3.162753,
   2.918186,
   3.583642,
   2.63786,
   2.299527,
   2.299527,
   2.918186,
   2.918186,
   1.147874,
   2.299527,
   1.147874,
   2.299527};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,data_fx3007,data_fy3007,data_felx3007,data_fehx3007,data_fely3007,data_fehy3007);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_with_sb_All_plot__jpsi_m_with_sb");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3007 = new TH1F("Graph_data3007","Histogram of data_with_sb_All_plot__jpsi_m_with_sb",100,3024,3168);
   Graph_data3007->SetMinimum(0);
   Graph_data3007->SetMaximum(105.9405);
   Graph_data3007->SetDirectory(0);
   Graph_data3007->SetStats(0);
   Graph_data3007->SetLineWidth(2);
   Graph_data3007->SetMarkerStyle(20);
   Graph_data3007->GetXaxis()->SetNdivisions(505);
   Graph_data3007->GetXaxis()->SetLabelFont(132);
   Graph_data3007->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3007->GetXaxis()->SetLabelSize(0.06);
   Graph_data3007->GetXaxis()->SetTitleSize(0.072);
   Graph_data3007->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3007->GetXaxis()->SetTitleFont(132);
   Graph_data3007->GetYaxis()->SetLabelFont(132);
   Graph_data3007->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3007->GetYaxis()->SetLabelSize(0.06);
   Graph_data3007->GetYaxis()->SetTitleSize(0.072);
   Graph_data3007->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3007->GetYaxis()->SetTitleFont(132);
   Graph_data3007->GetZaxis()->SetLabelFont(132);
   Graph_data3007->GetZaxis()->SetLabelSize(0.06);
   Graph_data3007->GetZaxis()->SetTitleSize(0.072);
   Graph_data3007->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3007);
   
   grae->Draw("p");
   
   Double_t model_fx10[206] = {
   3035.399,
   3035.4,
   3036,
   3036.6,
   3037.2,
   3037.8,
   3038.4,
   3039,
   3039.6,
   3040.2,
   3040.8,
   3041.4,
   3042,
   3042.6,
   3043.2,
   3043.8,
   3044.4,
   3045,
   3045.6,
   3046.2,
   3046.8,
   3047.4,
   3048,
   3048.6,
   3049.2,
   3049.8,
   3050.4,
   3051,
   3051.6,
   3052.2,
   3052.8,
   3053.4,
   3054,
   3054.6,
   3055.2,
   3055.8,
   3056.4,
   3057,
   3057.6,
   3058.2,
   3058.8,
   3059.4,
   3060,
   3060.6,
   3061.2,
   3061.8,
   3062.4,
   3063,
   3063.6,
   3064.2,
   3064.8,
   3065.4,
   3066,
   3066.6,
   3067.2,
   3067.8,
   3068.4,
   3069,
   3069.6,
   3070.2,
   3070.8,
   3071.4,
   3072,
   3072.6,
   3073.2,
   3073.8,
   3074.4,
   3075,
   3075.6,
   3076.2,
   3076.8,
   3077.4,
   3078,
   3078.6,
   3079.2,
   3079.8,
   3080.4,
   3081,
   3081.6,
   3082.2,
   3082.8,
   3083.4,
   3084,
   3084.6,
   3085.2,
   3085.8,
   3086.4,
   3087,
   3087.6,
   3088.2,
   3088.8,
   3089.4,
   3090,
   3090.6,
   3091.2,
   3091.8,
   3092.4,
   3093,
   3093.6,
   3094.2,
   3094.8,
   3095.4,
   3096,
   3096.6,
   3097.2,
   3097.8,
   3098.4,
   3099,
   3099.6,
   3100.2,
   3100.8,
   3101.4,
   3102,
   3102.6,
   3103.2,
   3103.8,
   3104.4,
   3105,
   3105.6,
   3106.2,
   3106.8,
   3107.4,
   3108,
   3108.6,
   3109.2,
   3109.8,
   3110.4,
   3111,
   3111.6,
   3112.2,
   3112.8,
   3113.4,
   3114,
   3114.6,
   3115.2,
   3115.8,
   3116.4,
   3117,
   3117.6,
   3118.2,
   3118.8,
   3119.4,
   3120,
   3120.6,
   3121.2,
   3121.8,
   3122.4,
   3123,
   3123.6,
   3124.2,
   3124.8,
   3125.4,
   3126,
   3126.6,
   3127.2,
   3127.8,
   3128.4,
   3129,
   3129.6,
   3130.2,
   3130.8,
   3131.4,
   3132,
   3132.6,
   3133.2,
   3133.8,
   3134.4,
   3135,
   3135.6,
   3136.2,
   3136.8,
   3137.4,
   3138,
   3138.6,
   3139.2,
   3139.8,
   3140.4,
   3141,
   3141.6,
   3142.2,
   3142.8,
   3143.4,
   3144,
   3144.6,
   3145.2,
   3145.8,
   3146.4,
   3147,
   3147.6,
   3148.2,
   3148.8,
   3149.4,
   3150,
   3150.6,
   3151.2,
   3151.8,
   3152.4,
   3153,
   3153.6,
   3154.2,
   3154.8,
   3155.4,
   3156,
   3156,
   3156.6,
   3156.601};
   Double_t model_fy10[206] = {
   0,
   0.7018082,
   0.7018082,
   0.7171683,
   0.7333254,
   0.7503315,
   0.7682429,
   0.7871203,
   0.8070297,
   0.8280425,
   0.8502361,
   0.8736948,
   0.8985102,
   0.924782,
   0.9526193,
   0.9821409,
   1.013477,
   1.04677,
   1.082175,
   1.119866,
   1.160031,
   1.202877,
   1.248636,
   1.297562,
   1.349935,
   1.40607,
   1.466315,
   1.531057,
   1.600729,
   1.675818,
   1.756868,
   1.844491,
   1.939378,
   2.042308,
   2.154168,
   2.275963,
   2.408841,
   2.554112,
   2.713284,
   2.888087,
   3.080527,
   3.291022,
   3.516673,
   3.758261,
   4.016803,
   4.293373,
   4.589095,
   4.905149,
   5.242769,
   5.603244,
   5.987919,
   6.398192,
   6.835514,
   7.301386,
   7.797358,
   8.325026,
   8.886026,
   9.482027,
   10.11473,
   10.78585,
   11.49713,
   12.2503,
   13.04707,
   13.88914,
   14.77816,
   15.71572,
   16.70334,
   17.74241,
   18.8342,
   19.97983,
   21.1802,
   22.43602,
   23.74771,
   25.1154,
   26.53888,
   28.01754,
   29.55034,
   31.13577,
   32.77179,
   34.45577,
   36.18448,
   37.95402,
   39.75977,
   41.59639,
   43.45777,
   45.337,
   47.2264,
   49.11747,
   51.00096,
   52.86685,
   54.70448,
   56.50253,
   58.2492,
   59.93225,
   61.53919,
   63.05741,
   64.47436,
   65.77774,
   66.95568,
   67.99699,
   68.89134,
   69.62945,
   70.20334,
   70.60644,
   70.83378,
   70.8821,
   70.74996,
   70.43775,
   69.94771,
   69.28391,
   68.45216,
   67.4599,
   66.31604,
   65.03081,
   63.61551,
   62.08236,
   60.44424,
   58.71444,
   56.90651,
   55.03397,
   53.11019,
   51.14817,
   49.16039,
   47.15871,
   45.15425,
   43.15731,
   41.1773,
   39.22273,
   37.3012,
   35.41938,
   33.58302,
   31.79702,
   30.06543,
   28.39151,
   26.77781,
   25.22617,
   23.73785,
   22.31352,
   20.95337,
   19.65714,
   18.42421,
   17.25358,
   16.14402,
   15.09403,
   14.10192,
   13.16586,
   12.28388,
   11.45393,
   10.67389,
   9.941622,
   9.254942,
   8.611688,
   8.00971,
   7.446889,
   6.921148,
   6.43046,
   5.97286,
   5.546443,
   5.149376,
   4.779895,
   4.436314,
   4.117018,
   3.82047,
   3.545208,
   3.289844,
   3.053065,
   2.833627,
   2.630358,
   2.442152,
   2.26797,
   2.106833,
   1.957824,
   1.820082,
   1.693562,
   1.579477,
   1.476505,
   1.38334,
   1.298854,
   1.222069,
   1.152138,
   1.088319,
   1.029966,
   0.9765109,
   0.9274556,
   0.8823603,
   0.8408365,
   0.8025404,
   0.7671666,
   0.7344435,
   0.7041289,
   0.6760065,
   0.6498828,
   0.6255839,
   0.6029541,
   0.5818527,
   0.5621532,
   0.5437412,
   0.5265134,
   0.510376,
   0.495244,
   0.4810401,
   0.4676939,
   0.4551415,
   0.4551415,
   0.4551415,
   0};
   TGraph *graph = new TGraph(206,model_fx10,model_fy10);
   graph->SetName("model");
   graph->SetTitle("Projection of model (CB+pol)x(BW+pol)");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0072b2");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model10 = new TH1F("Graph_model10","Projection of model (CB+pol)x(BW+pol)",206,3023.279,3168.721);
   Graph_model10->SetMinimum(0);
   Graph_model10->SetMaximum(77.97031);
   Graph_model10->SetDirectory(0);
   Graph_model10->SetStats(0);
   Graph_model10->SetLineWidth(2);
   Graph_model10->SetMarkerStyle(20);
   Graph_model10->GetXaxis()->SetNdivisions(505);
   Graph_model10->GetXaxis()->SetLabelFont(132);
   Graph_model10->GetXaxis()->SetLabelOffset(0.01);
   Graph_model10->GetXaxis()->SetLabelSize(0.06);
   Graph_model10->GetXaxis()->SetTitleSize(0.072);
   Graph_model10->GetXaxis()->SetTitleOffset(0.95);
   Graph_model10->GetXaxis()->SetTitleFont(132);
   Graph_model10->GetYaxis()->SetLabelFont(132);
   Graph_model10->GetYaxis()->SetLabelOffset(0.01);
   Graph_model10->GetYaxis()->SetLabelSize(0.06);
   Graph_model10->GetYaxis()->SetTitleSize(0.072);
   Graph_model10->GetYaxis()->SetTitleOffset(0.95);
   Graph_model10->GetYaxis()->SetTitleFont(132);
   Graph_model10->GetZaxis()->SetLabelFont(132);
   Graph_model10->GetZaxis()->SetLabelSize(0.06);
   Graph_model10->GetZaxis()->SetTitleSize(0.072);
   Graph_model10->GetZaxis()->SetTitleOffset(1.2);
   Graph_model10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model10);
   
   graph->Draw("l");
   
   Double_t signal_fx11[206] = {
   3035.399,
   3035.4,
   3036,
   3036.6,
   3037.2,
   3037.8,
   3038.4,
   3039,
   3039.6,
   3040.2,
   3040.8,
   3041.4,
   3042,
   3042.6,
   3043.2,
   3043.8,
   3044.4,
   3045,
   3045.6,
   3046.2,
   3046.8,
   3047.4,
   3048,
   3048.6,
   3049.2,
   3049.8,
   3050.4,
   3051,
   3051.6,
   3052.2,
   3052.8,
   3053.4,
   3054,
   3054.6,
   3055.2,
   3055.8,
   3056.4,
   3057,
   3057.6,
   3058.2,
   3058.8,
   3059.4,
   3060,
   3060.6,
   3061.2,
   3061.8,
   3062.4,
   3063,
   3063.6,
   3064.2,
   3064.8,
   3065.4,
   3066,
   3066.6,
   3067.2,
   3067.8,
   3068.4,
   3069,
   3069.6,
   3070.2,
   3070.8,
   3071.4,
   3072,
   3072.6,
   3073.2,
   3073.8,
   3074.4,
   3075,
   3075.6,
   3076.2,
   3076.8,
   3077.4,
   3078,
   3078.6,
   3079.2,
   3079.8,
   3080.4,
   3081,
   3081.6,
   3082.2,
   3082.8,
   3083.4,
   3084,
   3084.6,
   3085.2,
   3085.8,
   3086.4,
   3087,
   3087.6,
   3088.2,
   3088.8,
   3089.4,
   3090,
   3090.6,
   3091.2,
   3091.8,
   3092.4,
   3093,
   3093.6,
   3094.2,
   3094.8,
   3095.4,
   3096,
   3096.6,
   3097.2,
   3097.8,
   3098.4,
   3099,
   3099.6,
   3100.2,
   3100.8,
   3101.4,
   3102,
   3102.6,
   3103.2,
   3103.8,
   3104.4,
   3105,
   3105.6,
   3106.2,
   3106.8,
   3107.4,
   3108,
   3108.6,
   3109.2,
   3109.8,
   3110.4,
   3111,
   3111.6,
   3112.2,
   3112.8,
   3113.4,
   3114,
   3114.6,
   3115.2,
   3115.8,
   3116.4,
   3117,
   3117.6,
   3118.2,
   3118.8,
   3119.4,
   3120,
   3120.6,
   3121.2,
   3121.8,
   3122.4,
   3123,
   3123.6,
   3124.2,
   3124.8,
   3125.4,
   3126,
   3126.6,
   3127.2,
   3127.8,
   3128.4,
   3129,
   3129.6,
   3130.2,
   3130.8,
   3131.4,
   3132,
   3132.6,
   3133.2,
   3133.8,
   3134.4,
   3135,
   3135.6,
   3136.2,
   3136.8,
   3137.4,
   3138,
   3138.6,
   3139.2,
   3139.8,
   3140.4,
   3141,
   3141.6,
   3142.2,
   3142.8,
   3143.4,
   3144,
   3144.6,
   3145.2,
   3145.8,
   3146.4,
   3147,
   3147.6,
   3148.2,
   3148.8,
   3149.4,
   3150,
   3150.6,
   3151.2,
   3151.8,
   3152.4,
   3153,
   3153.6,
   3154.2,
   3154.8,
   3155.4,
   3156,
   3156,
   3156.6,
   3156.601};
   Double_t signal_fy11[206] = {
   0,
   0.4075798,
   0.4075798,
   0.4223882,
   0.4379465,
   0.4543038,
   0.4715131,
   0.4896314,
   0.508721,
   0.5288491,
   0.5500885,
   0.5725186,
   0.5962257,
   0.6213038,
   0.6478553,
   0.6759922,
   0.7058371,
   0.737524,
   0.7712001,
   0.8070272,
   0.8451831,
   0.8858639,
   0.9292863,
   0.9756898,
   1.02534,
   1.078531,
   1.135591,
   1.196885,
   1.262822,
   1.333858,
   1.410506,
   1.493342,
   1.583018,
   1.680267,
   1.785924,
   1.900934,
   2.02638,
   2.163495,
   2.313696,
   2.478617,
   2.660143,
   2.858669,
   3.071466,
   3.299268,
   3.543033,
   3.803773,
   4.082545,
   4.38046,
   4.698682,
   5.038423,
   5.40095,
   5.787578,
   6.199675,
   6.638654,
   7.105975,
   7.603139,
   8.131687,
   8.693191,
   9.289252,
   9.92149,
   10.59154,
   11.30102,
   12.05156,
   12.84476,
   13.68216,
   14.56527,
   15.49551,
   16.4742,
   17.50252,
   18.58154,
   19.7121,
   20.89487,
   22.13025,
   23.41835,
   24.75899,
   26.15158,
   27.59515,
   29.08827,
   30.62903,
   32.21494,
   33.84297,
   35.50944,
   37.21002,
   38.93965,
   40.6926,
   42.46236,
   44.24169,
   46.0226,
   47.79635,
   49.55355,
   51.28413,
   52.97745,
   54.62239,
   56.20742,
   57.72079,
   59.15063,
   60.4851,
   61.71264,
   62.82207,
   63.80285,
   64.64526,
   65.34055,
   65.88122,
   66.26107,
   66.47542,
   66.52123,
   66.39711,
   66.10343,
   65.64232,
   65.0176,
   64.23474,
   63.30075,
   62.22401,
   61.01415,
   59.68183,
   58.23855,
   56.69642,
   55.06797,
   53.36595,
   51.6031,
   49.792,
   47.94489,
   46.07353,
   44.18908,
   42.30202,
   40.42202,
   38.55797,
   36.71789,
   34.9089,
   33.13731,
   31.40852,
   29.72714,
   28.097,
   26.52116,
   25.00201,
   23.54131,
   22.14022,
   20.79939,
   19.51899,
   18.29877,
   17.13815,
   16.0362,
   14.99174,
   14.00338,
   13.06951,
   12.18842,
   11.35825,
   10.57707,
   9.842886,
   9.153675,
   8.507393,
   7.902,
   7.335471,
   6.805811,
   6.311064,
   5.849323,
   5.418736,
   5.01751,
   4.643919,
   4.296303,
   3.973072,
   3.672707,
   3.393761,
   3.134858,
   2.89469,
   2.67202,
   2.465678,
   2.27456,
   2.097625,
   1.933894,
   1.782446,
   1.642416,
   1.512996,
   1.394141,
   1.286995,
   1.190311,
   1.102862,
   1.023583,
   0.9515567,
   0.8859824,
   0.8261632,
   0.7714901,
   0.7214287,
   0.6755095,
   0.6333185,
   0.5944901,
   0.5587004,
   0.5256619,
   0.4951189,
   0.4668434,
   0.4406317,
   0.4163014,
   0.3936891,
   0.3726478,
   0.3530454,
   0.3347627,
   0.3176919,
   0.3017357,
   0.2868058,
   0.2728223,
   0.2597122,
   0.2474095,
   0.2358538,
   0.2358538,
   0.2358538,
   0};
   graph = new TGraph(206,signal_fx11,signal_fy11);
   graph->SetName("signal");
   graph->SetTitle("Projection of model (CB+pol)x(BW+pol)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00997f");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_signal11 = new TH1F("Graph_signal11","Projection of model (CB+pol)x(BW+pol)",206,3023.279,3168.721);
   Graph_signal11->SetMinimum(0);
   Graph_signal11->SetMaximum(73.17335);
   Graph_signal11->SetDirectory(0);
   Graph_signal11->SetStats(0);
   Graph_signal11->SetLineWidth(2);
   Graph_signal11->SetMarkerStyle(20);
   Graph_signal11->GetXaxis()->SetNdivisions(505);
   Graph_signal11->GetXaxis()->SetLabelFont(132);
   Graph_signal11->GetXaxis()->SetLabelOffset(0.01);
   Graph_signal11->GetXaxis()->SetLabelSize(0.06);
   Graph_signal11->GetXaxis()->SetTitleSize(0.072);
   Graph_signal11->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal11->GetXaxis()->SetTitleFont(132);
   Graph_signal11->GetYaxis()->SetLabelFont(132);
   Graph_signal11->GetYaxis()->SetLabelOffset(0.01);
   Graph_signal11->GetYaxis()->SetLabelSize(0.06);
   Graph_signal11->GetYaxis()->SetTitleSize(0.072);
   Graph_signal11->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal11->GetYaxis()->SetTitleFont(132);
   Graph_signal11->GetZaxis()->SetLabelFont(132);
   Graph_signal11->GetZaxis()->SetLabelSize(0.06);
   Graph_signal11->GetZaxis()->SetTitleSize(0.072);
   Graph_signal11->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_signal11);
   
   graph->Draw("l");
   
   Double_t bkg_fx12[206] = {
   3035.399,
   3035.4,
   3036,
   3036.6,
   3037.2,
   3037.8,
   3038.4,
   3039,
   3039.6,
   3040.2,
   3040.8,
   3041.4,
   3042,
   3042.6,
   3043.2,
   3043.8,
   3044.4,
   3045,
   3045.6,
   3046.2,
   3046.8,
   3047.4,
   3048,
   3048.6,
   3049.2,
   3049.8,
   3050.4,
   3051,
   3051.6,
   3052.2,
   3052.8,
   3053.4,
   3054,
   3054.6,
   3055.2,
   3055.8,
   3056.4,
   3057,
   3057.6,
   3058.2,
   3058.8,
   3059.4,
   3060,
   3060.6,
   3061.2,
   3061.8,
   3062.4,
   3063,
   3063.6,
   3064.2,
   3064.8,
   3065.4,
   3066,
   3066.6,
   3067.2,
   3067.8,
   3068.4,
   3069,
   3069.6,
   3070.2,
   3070.8,
   3071.4,
   3072,
   3072.6,
   3073.2,
   3073.8,
   3074.4,
   3075,
   3075.6,
   3076.2,
   3076.8,
   3077.4,
   3078,
   3078.6,
   3079.2,
   3079.8,
   3080.4,
   3081,
   3081.6,
   3082.2,
   3082.8,
   3083.4,
   3084,
   3084.6,
   3085.2,
   3085.8,
   3086.4,
   3087,
   3087.6,
   3088.2,
   3088.8,
   3089.4,
   3090,
   3090.6,
   3091.2,
   3091.8,
   3092.4,
   3093,
   3093.6,
   3094.2,
   3094.8,
   3095.4,
   3096,
   3096.6,
   3097.2,
   3097.8,
   3098.4,
   3099,
   3099.6,
   3100.2,
   3100.8,
   3101.4,
   3102,
   3102.6,
   3103.2,
   3103.8,
   3104.4,
   3105,
   3105.6,
   3106.2,
   3106.8,
   3107.4,
   3108,
   3108.6,
   3109.2,
   3109.8,
   3110.4,
   3111,
   3111.6,
   3112.2,
   3112.8,
   3113.4,
   3114,
   3114.6,
   3115.2,
   3115.8,
   3116.4,
   3117,
   3117.6,
   3118.2,
   3118.8,
   3119.4,
   3120,
   3120.6,
   3121.2,
   3121.8,
   3122.4,
   3123,
   3123.6,
   3124.2,
   3124.8,
   3125.4,
   3126,
   3126.6,
   3127.2,
   3127.8,
   3128.4,
   3129,
   3129.6,
   3130.2,
   3130.8,
   3131.4,
   3132,
   3132.6,
   3133.2,
   3133.8,
   3134.4,
   3135,
   3135.6,
   3136.2,
   3136.8,
   3137.4,
   3138,
   3138.6,
   3139.2,
   3139.8,
   3140.4,
   3141,
   3141.6,
   3142.2,
   3142.8,
   3143.4,
   3144,
   3144.6,
   3145.2,
   3145.8,
   3146.4,
   3147,
   3147.6,
   3148.2,
   3148.8,
   3149.4,
   3150,
   3150.6,
   3151.2,
   3151.8,
   3152.4,
   3153,
   3153.6,
   3154.2,
   3154.8,
   3155.4,
   3156,
   3156,
   3156.6,
   3156.601};
   Double_t bkg_fy12[206] = {
   0,
   0.2942284,
   0.2942284,
   0.2947801,
   0.2953789,
   0.2960276,
   0.2967298,
   0.2974888,
   0.2983087,
   0.2991934,
   0.3001476,
   0.3011761,
   0.3022844,
   0.3034783,
   0.304764,
   0.3061486,
   0.3076397,
   0.3092455,
   0.3109753,
   0.312839,
   0.3148477,
   0.3170135,
   0.3193499,
   0.3218718,
   0.3245956,
   0.3275395,
   0.330724,
   0.3341717,
   0.3379079,
   0.341961,
   0.3463627,
   0.3511489,
   0.3563599,
   0.3620412,
   0.3682447,
   0.375029,
   0.3824612,
   0.3906179,
   0.3995871,
   0.4094699,
   0.4203835,
   0.4323523,
   0.445207,
   0.4589931,
   0.4737701,
   0.4896007,
   0.5065507,
   0.5246888,
   0.5440873,
   0.5648214,
   0.5869696,
   0.6106138,
   0.6358385,
   0.6627315,
   0.6913835,
   0.7218875,
   0.7543391,
   0.788836,
   0.8254774,
   0.8643638,
   0.9055963,
   0.9492762,
   0.995504,
   1.044379,
   1.095997,
   1.150451,
   1.20783,
   1.268215,
   1.33168,
   1.39829,
   1.4681,
   1.541149,
   1.617462,
   1.697048,
   1.779892,
   1.865961,
   1.955194,
   2.047501,
   2.142764,
   2.240829,
   2.341508,
   2.444572,
   2.549752,
   2.656736,
   2.765167,
   2.874642,
   2.98471,
   3.094877,
   3.204601,
   3.313298,
   3.420343,
   3.525078,
   3.626811,
   3.724827,
   3.818399,
   3.906787,
   3.98926,
   4.065098,
   4.133609,
   4.194138,
   4.246082,
   4.2889,
   4.322124,
   4.345371,
   4.358351,
   4.360874,
   4.352854,
   4.334315,
   4.305388,
   4.26631,
   4.217421,
   4.159156,
   4.092035,
   4.016655,
   3.933677,
   3.843816,
   3.747821,
   3.646472,
   3.540559,
   3.430872,
   3.318192,
   3.203277,
   3.086859,
   2.969629,
   2.852237,
   2.735285,
   2.619322,
   2.504846,
   2.392301,
   2.282075,
   2.174506,
   2.069879,
   1.968431,
   1.870352,
   1.775792,
   1.684858,
   1.597623,
   1.514127,
   1.434381,
   1.358369,
   1.286055,
   1.217382,
   1.152277,
   1.090651,
   1.032408,
   0.9774395,
   0.9256306,
   0.8768617,
   0.8310091,
   0.7879471,
   0.7475491,
   0.7096883,
   0.6742392,
   0.6410781,
   0.6100834,
   0.581137,
   0.5541239,
   0.5289329,
   0.5054569,
   0.4835928,
   0.4632421,
   0.4443105,
   0.4267083,
   0.4103499,
   0.3951544,
   0.3810449,
   0.3679488,
   0.3557978,
   0.344527,
   0.3340759,
   0.3243873,
   0.3154075,
   0.3070864,
   0.2994211,
   0.2924828,
   0.286194,
   0.2804784,
   0.2752703,
   0.2705124,
   0.2661553,
   0.2621556,
   0.2584757,
   0.2550822,
   0.2519461,
   0.2490418,
   0.2463464,
   0.24384,
   0.2415047,
   0.2393245,
   0.2372855,
   0.2353749,
   0.2335814,
   0.2318949,
   0.2303062,
   0.2288072,
   0.2273905,
   0.2260493,
   0.2247777,
   0.2235702,
   0.2224217,
   0.2213278,
   0.2202844,
   0.2192878,
   0.2192878,
   0.2192878,
   0};
   graph = new TGraph(206,bkg_fx12,bkg_fy12);
   graph->SetName("bkg");
   graph->SetTitle("Projection of model (CB+pol)x(BW+pol)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc6600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkg12 = new TH1F("Graph_bkg12","Projection of model (CB+pol)x(BW+pol)",206,3023.279,3168.721);
   Graph_bkg12->SetMinimum(0);
   Graph_bkg12->SetMaximum(4.796961);
   Graph_bkg12->SetDirectory(0);
   Graph_bkg12->SetStats(0);
   Graph_bkg12->SetLineWidth(2);
   Graph_bkg12->SetMarkerStyle(20);
   Graph_bkg12->GetXaxis()->SetNdivisions(505);
   Graph_bkg12->GetXaxis()->SetLabelFont(132);
   Graph_bkg12->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkg12->GetXaxis()->SetLabelSize(0.06);
   Graph_bkg12->GetXaxis()->SetTitleSize(0.072);
   Graph_bkg12->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkg12->GetXaxis()->SetTitleFont(132);
   Graph_bkg12->GetYaxis()->SetLabelFont(132);
   Graph_bkg12->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkg12->GetYaxis()->SetLabelSize(0.06);
   Graph_bkg12->GetYaxis()->SetTitleSize(0.072);
   Graph_bkg12->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkg12->GetYaxis()->SetTitleFont(132);
   Graph_bkg12->GetZaxis()->SetLabelFont(132);
   Graph_bkg12->GetZaxis()->SetLabelSize(0.06);
   Graph_bkg12->GetZaxis()->SetTitleSize(0.072);
   Graph_bkg12->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkg12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkg12);
   
   graph->Draw("l");
   
   Double_t data_fx3008[50] = {
   3037.2,
   3039.6,
   3042,
   3044.4,
   3046.8,
   3049.2,
   3051.6,
   3054,
   3056.4,
   3058.8,
   3061.2,
   3063.6,
   3066,
   3068.4,
   3070.8,
   3073.2,
   3075.6,
   3078,
   3080.4,
   3082.8,
   3085.2,
   3087.6,
   3090,
   3092.4,
   3094.8,
   3097.2,
   3099.6,
   3102,
   3104.4,
   3106.8,
   3109.2,
   3111.6,
   3114,
   3116.4,
   3118.8,
   3121.2,
   3123.6,
   3126,
   3128.4,
   3130.8,
   3133.2,
   3135.6,
   3138,
   3140.4,
   3142.8,
   3145.2,
   3147.6,
   3150,
   3152.4,
   3154.8};
   Double_t data_fy3008[50] = {
   1,
   3,
   2,
   3,
   2,
   1,
   5,
   2,
   2,
   3,
   3,
   4,
   6,
   9,
   12,
   15,
   15,
   25,
   27,
   42,
   42,
   41,
   55,
   57,
   86,
   68,
   71,
   68,
   71,
   47,
   45,
   28,
   32,
   37,
   19,
   8,
   4,
   3,
   4,
   3,
   6,
   2,
   1,
   1,
   3,
   3,
   0,
   1,
   0,
   1};
   Double_t data_felx3008[50] = {
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2};
   Double_t data_fely3008[50] = {
   0.8272462,
   1.632705,
   1.291815,
   1.632705,
   1.291815,
   0.8272462,
   2.159691,
   1.291815,
   1.291815,
   1.632705,
   1.632705,
   1.914339,
   2.379931,
   2.943461,
   3.415266,
   3.82938,
   3.82938,
   4.966335,
   5.163771,
   6.454831,
   6.454831,
   6.376898,
   7.39358,
   7.527619,
   9.255555,
   8.225883,
   8.406258,
   8.225883,
   8.406258,
   6.831172,
   6.683179,
   5.259711,
   5.627135,
   6.055143,
   4.320219,
   2.768386,
   1.914339,
   1.632705,
   1.914339,
   1.632705,
   2.379931,
   1.291815,
   0.8272462,
   0.8272462,
   1.632705,
   1.632705,
   0,
   0.8272462,
   0,
   0.8272462};
   Double_t data_fehx3008[50] = {
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2,
   1.2};
   Double_t data_fehy3008[50] = {
   2.299527,
   2.918186,
   2.63786,
   2.918186,
   2.63786,
   2.299527,
   3.382473,
   2.63786,
   2.63786,
   2.918186,
   2.918186,
   3.162753,
   3.583642,
   4.110204,
   4.559819,
   4.958738,
   4.958738,
   6.066589,
   6.260244,
   7.53218,
   7.53218,
   7.455185,
   8.461166,
   8.594007,
   10.30959,
   9.28666,
   9.465736,
   9.28666,
   9.465736,
   7.904289,
   7.757905,
   6.354446,
   6.715753,
   7.137555,
   5.435196,
   3.945142,
   3.162753,
   2.918186,
   3.162753,
   2.918186,
   3.583642,
   2.63786,
   2.299527,
   2.299527,
   2.918186,
   2.918186,
   1.147874,
   2.299527,
   1.147874,
   2.299527};
   grae = new TGraphAsymmErrors(50,data_fx3008,data_fy3008,data_felx3008,data_fehx3008,data_fely3008,data_fehy3008);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_with_sb_All_plot__jpsi_m_with_sb");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3008 = new TH1F("Graph_data3008","Histogram of data_with_sb_All_plot__jpsi_m_with_sb",100,3024,3168);
   Graph_data3008->SetMinimum(0);
   Graph_data3008->SetMaximum(105.9405);
   Graph_data3008->SetDirectory(0);
   Graph_data3008->SetStats(0);
   Graph_data3008->SetLineWidth(2);
   Graph_data3008->SetMarkerStyle(20);
   Graph_data3008->GetXaxis()->SetNdivisions(505);
   Graph_data3008->GetXaxis()->SetLabelFont(132);
   Graph_data3008->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3008->GetXaxis()->SetLabelSize(0.06);
   Graph_data3008->GetXaxis()->SetTitleSize(0.072);
   Graph_data3008->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3008->GetXaxis()->SetTitleFont(132);
   Graph_data3008->GetYaxis()->SetLabelFont(132);
   Graph_data3008->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3008->GetYaxis()->SetLabelSize(0.06);
   Graph_data3008->GetYaxis()->SetTitleSize(0.072);
   Graph_data3008->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3008->GetYaxis()->SetTitleFont(132);
   Graph_data3008->GetZaxis()->SetLabelFont(132);
   Graph_data3008->GetZaxis()->SetLabelSize(0.06);
   Graph_data3008->GetZaxis()->SetTitleSize(0.072);
   Graph_data3008->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3008);
   
   grae->Draw("p");
   
   TH1D *frame_5eb58c288b20__8 = new TH1D("frame_5eb58c288b20__8","",200,3036,3156);
   frame_5eb58c288b20__8->SetBinContent(1,101.1251);
   frame_5eb58c288b20__8->SetMaximum(101.1251);
   frame_5eb58c288b20__8->SetEntries(1);
   frame_5eb58c288b20__8->SetDirectory(0);
   frame_5eb58c288b20__8->SetStats(0);
   frame_5eb58c288b20__8->SetLineWidth(2);
   frame_5eb58c288b20__8->SetMarkerStyle(20);
   frame_5eb58c288b20__8->GetXaxis()->SetTitle("#it{M_{#mu#mu}} [MeV]");
   frame_5eb58c288b20__8->GetXaxis()->SetNdivisions(505);
   frame_5eb58c288b20__8->GetXaxis()->SetLabelFont(132);
   frame_5eb58c288b20__8->GetXaxis()->SetLabelOffset(0.01);
   frame_5eb58c288b20__8->GetXaxis()->SetLabelSize(0.06);
   frame_5eb58c288b20__8->GetXaxis()->SetTitleSize(0.072);
   frame_5eb58c288b20__8->GetXaxis()->SetTitleOffset(0.95);
   frame_5eb58c288b20__8->GetXaxis()->SetTitleFont(132);
   frame_5eb58c288b20__8->GetYaxis()->SetTitle("Events / ( 2.4 MeV )");
   frame_5eb58c288b20__8->GetYaxis()->SetLabelFont(132);
   frame_5eb58c288b20__8->GetYaxis()->SetLabelOffset(0.01);
   frame_5eb58c288b20__8->GetYaxis()->SetLabelSize(0.06);
   frame_5eb58c288b20__8->GetYaxis()->SetTitleSize(0.072);
   frame_5eb58c288b20__8->GetYaxis()->SetTitleOffset(0.95);
   frame_5eb58c288b20__8->GetYaxis()->SetTitleFont(132);
   frame_5eb58c288b20__8->GetZaxis()->SetLabelFont(132);
   frame_5eb58c288b20__8->GetZaxis()->SetLabelSize(0.06);
   frame_5eb58c288b20__8->GetZaxis()->SetTitleSize(0.072);
   frame_5eb58c288b20__8->GetZaxis()->SetTitleOffset(1.2);
   frame_5eb58c288b20__8->GetZaxis()->SetTitleFont(132);
   frame_5eb58c288b20__8->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.7,0.7,0.92,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","PE");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("model","Total fit","L");

   ci = TColor::GetColor("#0072b2");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("signal","Signal","L");

   ci = TColor::GetColor("#00997f");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("bkg","Background","L");

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.72,"#font[132]{5 fb^{-1}}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c_fit->Modified();
   c_fit->cd();
   c_fit->SetSelected(c_fit);
}


==> figs/Fig1b.C <==
void Fig1b()
{
//=========Macro generated from canvas: c_fit/
//=========  (Fri Jun 28 12:29:25 2024) by ROOT version 6.24/06
   TCanvas *c_fit = new TCanvas("c_fit", "",1,1,1280,936);
   gStyle->SetOptFit(1);
   c_fit->Range(999.8148,-16.66109,1036.852,87.47071);
   c_fit->SetFillColor(0);
   c_fit->SetBorderMode(0);
   c_fit->SetBorderSize(2);
   c_fit->SetTickx(1);
   c_fit->SetTicky(1);
   c_fit->SetLeftMargin(0.14);
   c_fit->SetRightMargin(0.05);
   c_fit->SetTopMargin(0.05);
   c_fit->SetBottomMargin(0.16);
   c_fit->SetFrameLineWidth(2);
   c_fit->SetFrameBorderMode(0);
   c_fit->SetFrameLineWidth(2);
   c_fit->SetFrameBorderMode(0);
   
   TH1D *frame_5eb58c3c32e0__9 = new TH1D("frame_5eb58c3c32e0__9","",160,1005,1035);
   frame_5eb58c3c32e0__9->SetBinContent(1,82.26412);
   frame_5eb58c3c32e0__9->SetMaximum(82.26412);
   frame_5eb58c3c32e0__9->SetEntries(1);
   frame_5eb58c3c32e0__9->SetDirectory(0);
   frame_5eb58c3c32e0__9->SetStats(0);
   frame_5eb58c3c32e0__9->SetLineWidth(2);
   frame_5eb58c3c32e0__9->SetMarkerStyle(20);
   frame_5eb58c3c32e0__9->GetXaxis()->SetTitle("#it{M_{KK}} [MeV]");
   frame_5eb58c3c32e0__9->GetXaxis()->SetNdivisions(505);
   frame_5eb58c3c32e0__9->GetXaxis()->SetLabelFont(132);
   frame_5eb58c3c32e0__9->GetXaxis()->SetLabelOffset(0.01);
   frame_5eb58c3c32e0__9->GetXaxis()->SetLabelSize(0.06);
   frame_5eb58c3c32e0__9->GetXaxis()->SetTitleSize(0.072);
   frame_5eb58c3c32e0__9->GetXaxis()->SetTitleOffset(0.95);
   frame_5eb58c3c32e0__9->GetXaxis()->SetTitleFont(132);
   frame_5eb58c3c32e0__9->GetYaxis()->SetTitle("Events / ( 0.6 MeV )");
   frame_5eb58c3c32e0__9->GetYaxis()->SetLabelFont(132);
   frame_5eb58c3c32e0__9->GetYaxis()->SetLabelOffset(0.01);
   frame_5eb58c3c32e0__9->GetYaxis()->SetLabelSize(0.06);
   frame_5eb58c3c32e0__9->GetYaxis()->SetTitleSize(0.072);
   frame_5eb58c3c32e0__9->GetYaxis()->SetTitleOffset(0.95);
   frame_5eb58c3c32e0__9->GetYaxis()->SetTitleFont(132);
   frame_5eb58c3c32e0__9->GetZaxis()->SetLabelFont(132);
   frame_5eb58c3c32e0__9->GetZaxis()->SetLabelSize(0.06);
   frame_5eb58c3c32e0__9->GetZaxis()->SetTitleSize(0.072);
   frame_5eb58c3c32e0__9->GetZaxis()->SetTitleOffset(1.2);
   frame_5eb58c3c32e0__9->GetZaxis()->SetTitleFont(132);
   frame_5eb58c3c32e0__9->Draw("FUNC");
   
   Double_t data_fx3009[50] = {
   1005.3,
   1005.9,
   1006.5,
   1007.1,
   1007.7,
   1008.3,
   1008.9,
   1009.5,
   1010.1,
   1010.7,
   1011.3,
   1011.9,
   1012.5,
   1013.1,
   1013.7,
   1014.3,
   1014.9,
   1015.5,
   1016.1,
   1016.7,
   1017.3,
   1017.9,
   1018.5,
   1019.1,
   1019.7,
   1020.3,
   1020.9,
   1021.5,
   1022.1,
   1022.7,
   1023.3,
   1023.9,
   1024.5,
   1025.1,
   1025.7,
   1026.3,
   1026.9,
   1027.5,
   1028.1,
   1028.7,
   1029.3,
   1029.9,
   1030.5,
   1031.1,
   1031.7,
   1032.3,
   1032.9,
   1033.5,
   1034.1,
   1034.7};
   Double_t data_fy3009[50] = {
   2,
   0,
   1,
   4,
   1,
   6,
   2,
   5,
   3,
   11,
   8,
   11,
   9,
   11,
   9,
   12,
   16,
   34,
   37,
   56,
   54,
   61,
   61,
   65,
   69,
   55,
   63,
   50,
   42,
   30,
   34,
   26,
   19,
   19,
   7,
   11,
   14,
   7,
   9,
   9,
   6,
   8,
   4,
   6,
   5,
   3,
   6,
   3,
   3,
   2};
   Double_t data_felx3009[50] = {
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3};
   Double_t data_fely3009[50] = {
   1.291815,
   0,
   0.8272462,
   1.914339,
   0.8272462,
   2.379931,
   1.291815,
   2.159691,
   1.632705,
   3.265579,
   2.768386,
   3.265579,
   2.943461,
   3.265579,
   2.943461,
   3.415266,
   3.957801,
   5.802128,
   6.055143,
   7.4609,
   7.32564,
   7.788779,
   7.788779,
   8.041463,
   8.286444,
   7.39358,
   7.916129,
   7.047337,
   6.454831,
   5.446522,
   5.802128,
   5.066015,
   4.320219,
   4.320219,
   2.58147,
   3.265579,
   3.6965,
   2.58147,
   2.943461,
   2.943461,
   2.379931,
   2.768386,
   1.914339,
   2.379931,
   2.159691,
   1.632705,
   2.379931,
   1.632705,
   1.632705,
   1.291815};
   Double_t data_fehx3009[50] = {
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3};
   Double_t data_fehy3009[50] = {
   2.63786,
   1.147874,
   2.299527,
   3.162753,
   2.299527,
   3.583642,
   2.63786,
   3.382473,
   2.918186,
   4.416521,
   3.945142,
   4.416521,
   4.110204,
   4.416521,
   4.110204,
   4.559819,
   5.083066,
   6.888101,
   7.137555,
   8.527879,
   8.39385,
   8.852952,
   8.852952,
   9.103628,
   9.346779,
   8.461166,
   8.979274,
   8.118225,
   7.53218,
   6.538046,
   6.888101,
   6.164324,
   5.435196,
   5.435196,
   3.770281,
   4.416521,
   4.830381,
   3.770281,
   4.110204,
   4.110204,
   3.583642,
   3.945142,
   3.162753,
   3.583642,
   3.382473,
   2.918186,
   3.583642,
   2.918186,
   2.918186,
   2.63786};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,data_fx3009,data_fy3009,data_felx3009,data_fehx3009,data_fely3009,data_fehy3009);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_with_sb_All_plot__phi_m_with_sb");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3009 = new TH1F("Graph_data3009","Histogram of data_with_sb_All_plot__phi_m_with_sb",100,1002,1038);
   Graph_data3009->SetMinimum(0);
   Graph_data3009->SetMaximum(86.18146);
   Graph_data3009->SetDirectory(0);
   Graph_data3009->SetStats(0);
   Graph_data3009->SetLineWidth(2);
   Graph_data3009->SetMarkerStyle(20);
   Graph_data3009->GetXaxis()->SetNdivisions(505);
   Graph_data3009->GetXaxis()->SetLabelFont(132);
   Graph_data3009->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3009->GetXaxis()->SetLabelSize(0.06);
   Graph_data3009->GetXaxis()->SetTitleSize(0.072);
   Graph_data3009->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3009->GetXaxis()->SetTitleFont(132);
   Graph_data3009->GetYaxis()->SetLabelFont(132);
   Graph_data3009->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3009->GetYaxis()->SetLabelSize(0.06);
   Graph_data3009->GetYaxis()->SetTitleSize(0.072);
   Graph_data3009->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3009->GetYaxis()->SetTitleFont(132);
   Graph_data3009->GetZaxis()->SetLabelFont(132);
   Graph_data3009->GetZaxis()->SetLabelSize(0.06);
   Graph_data3009->GetZaxis()->SetTitleSize(0.072);
   Graph_data3009->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3009->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3009);
   
   grae->Draw("p");
   
   Double_t model_fx13[166] = {
   1004.812,
   1004.812,
   1005,
   1005.188,
   1005.375,
   1005.562,
   1005.75,
   1005.938,
   1006.125,
   1006.312,
   1006.5,
   1006.688,
   1006.875,
   1007.062,
   1007.25,
   1007.438,
   1007.625,
   1007.812,
   1008,
   1008.188,
   1008.375,
   1008.562,
   1008.75,
   1008.938,
   1009.125,
   1009.312,
   1009.5,
   1009.688,
   1009.875,
   1010.062,
   1010.25,
   1010.438,
   1010.625,
   1010.812,
   1011,
   1011.188,
   1011.375,
   1011.562,
   1011.75,
   1011.938,
   1012.125,
   1012.312,
   1012.5,
   1012.688,
   1012.875,
   1013.062,
   1013.25,
   1013.438,
   1013.625,
   1013.812,
   1014,
   1014.188,
   1014.375,
   1014.562,
   1014.75,
   1014.938,
   1015.125,
   1015.312,
   1015.5,
   1015.688,
   1015.875,
   1016.062,
   1016.25,
   1016.438,
   1016.625,
   1016.812,
   1017,
   1017.188,
   1017.375,
   1017.562,
   1017.75,
   1017.938,
   1018.125,
   1018.312,
   1018.5,
   1018.688,
   1018.875,
   1019.062,
   1019.25,
   1019.438,
   1019.625,
   1019.812,
   1020,
   1020.188,
   1020.375,
   1020.562,
   1020.75,
   1020.938,
   1021.125,
   1021.312,
   1021.5,
   1021.688,
   1021.875,
   1022.062,
   1022.25,
   1022.438,
   1022.625,
   1022.812,
   1023,
   1023.188,
   1023.375,
   1023.562,
   1023.75,
   1023.938,
   1024.125,
   1024.312,
   1024.5,
   1024.688,
   1024.875,
   1025.062,
   1025.25,
   1025.438,
   1025.625,
   1025.812,
   1026,
   1026.188,
   1026.375,
   1026.562,
   1026.75,
   1026.938,
   1027.125,
   1027.312,
   1027.5,
   1027.688,
   1027.875,
   1028.062,
   1028.25,
   1028.438,
   1028.625,
   1028.812,
   1029,
   1029.188,
   1029.375,
   1029.562,
   1029.75,
   1029.938,
   1030.125,
   1030.312,
   1030.5,
   1030.688,
   1030.875,
   1031.062,
   1031.25,
   1031.438,
   1031.625,
   1031.812,
   1032,
   1032.188,
   1032.375,
   1032.562,
   1032.75,
   1032.938,
   1033.125,
   1033.312,
   1033.5,
   1033.688,
   1033.875,
   1034.062,
   1034.25,
   1034.438,
   1034.625,
   1034.812,
   1035,
   1035,
   1035.188,
   1035.188};
   Double_t model_fy13[166] = {
   0,
   2.14395,
   2.14395,
   2.182738,
   2.223365,
   2.265941,
   2.310581,
   2.35741,
   2.406565,
   2.458188,
   2.512436,
   2.569477,
   2.629493,
   2.692679,
   2.759249,
   2.829431,
   2.903475,
   2.981651,
   3.064255,
   3.151605,
   3.244051,
   3.341973,
   3.445789,
   3.555953,
   3.672965,
   3.797373,
   3.929781,
   4.070852,
   4.221319,
   4.381991,
   4.553764,
   4.73763,
   4.934693,
   5.14618,
   5.373458,
   5.618053,
   5.881671,
   6.166223,
   6.473851,
   6.80696,
   7.168251,
   7.560762,
   7.987913,
   8.453546,
   8.961982,
   9.518068,
   10.12723,
   10.79554,
   11.52973,
   12.33725,
   13.22626,
   14.20566,
   15.28498,
   16.47436,
   17.78431,
   19.22553,
   20.80857,
   22.5434,
   24.43888,
   26.50216,
   28.73789,
   31.14744,
   33.72805,
   36.47197,
   39.36566,
   42.38912,
   45.51544,
   48.71058,
   51.93359,
   55.13714,
   58.2685,
   61.27103,
   64.08592,
   66.65442,
   68.92009,
   70.83131,
   72.34356,
   73.42153,
   74.0408,
   74.18901,
   73.86643,
   73.08586,
   71.87187,
   70.25957,
   68.29271,
   66.02166,
   63.50101,
   60.78726,
   57.9366,
   55.0029,
   52.03607,
   49.08078,
   46.17565,
   43.35274,
   40.63754,
   38.04917,
   35.60084,
   33.30051,
   31.15161,
   29.15385,
   27.30398,
   25.59647,
   24.02425,
   22.57916,
   21.25249,
   20.03533,
   18.91882,
   17.89441,
   16.95397,
   16.08986,
   15.29505,
   14.56304,
   13.88794,
   13.26439,
   12.68755,
   12.15309,
   11.65709,
   11.19604,
   10.76678,
   10.36651,
   9.992689,
   9.64304,
   9.315524,
   9.008303,
   8.719721,
   8.448287,
   8.192652,
   7.951596,
   7.724014,
   7.508902,
   7.305348,
   7.112523,
   6.929669,
   6.756095,
   6.591169,
   6.434311,
   6.284991,
   6.14272,
   6.00705,
   5.877567,
   5.753889,
   5.635666,
   5.52257,
   5.414301,
   5.31058,
   5.211146,
   5.11576,
   5.024197,
   4.936249,
   4.851722,
   4.770434,
   4.692215,
   4.616909,
   4.544366,
   4.474449,
   4.407027,
   4.341979,
   4.27919,
   4.218552,
   4.159966,
   4.103334,
   4.048569,
   3.995586,
   3.995586,
   3.995586,
   0};
   TGraph *graph = new TGraph(166,model_fx13,model_fy13);
   graph->SetName("model");
   graph->SetTitle("Projection of model (CB+pol)x(BW+pol)");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0072b2");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model13 = new TH1F("Graph_model13","Projection of model (CB+pol)x(BW+pol)",166,1001.775,1038.225);
   Graph_model13->SetMinimum(0);
   Graph_model13->SetMaximum(81.60792);
   Graph_model13->SetDirectory(0);
   Graph_model13->SetStats(0);
   Graph_model13->SetLineWidth(2);
   Graph_model13->SetMarkerStyle(20);
   Graph_model13->GetXaxis()->SetNdivisions(505);
   Graph_model13->GetXaxis()->SetLabelFont(132);
   Graph_model13->GetXaxis()->SetLabelOffset(0.01);
   Graph_model13->GetXaxis()->SetLabelSize(0.06);
   Graph_model13->GetXaxis()->SetTitleSize(0.072);
   Graph_model13->GetXaxis()->SetTitleOffset(0.95);
   Graph_model13->GetXaxis()->SetTitleFont(132);
   Graph_model13->GetYaxis()->SetLabelFont(132);
   Graph_model13->GetYaxis()->SetLabelOffset(0.01);
   Graph_model13->GetYaxis()->SetLabelSize(0.06);
   Graph_model13->GetYaxis()->SetTitleSize(0.072);
   Graph_model13->GetYaxis()->SetTitleOffset(0.95);
   Graph_model13->GetYaxis()->SetTitleFont(132);
   Graph_model13->GetZaxis()->SetLabelFont(132);
   Graph_model13->GetZaxis()->SetLabelSize(0.06);
   Graph_model13->GetZaxis()->SetTitleSize(0.072);
   Graph_model13->GetZaxis()->SetTitleOffset(1.2);
   Graph_model13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model13);
   
   graph->Draw("l");
   
   Double_t signal_fx14[166] = {
   1004.812,
   1004.812,
   1005,
   1005.188,
   1005.375,
   1005.562,
   1005.75,
   1005.938,
   1006.125,
   1006.312,
   1006.5,
   1006.688,
   1006.875,
   1007.062,
   1007.25,
   1007.438,
   1007.625,
   1007.812,
   1008,
   1008.188,
   1008.375,
   1008.562,
   1008.75,
   1008.938,
   1009.125,
   1009.312,
   1009.5,
   1009.688,
   1009.875,
   1010.062,
   1010.25,
   1010.438,
   1010.625,
   1010.812,
   1011,
   1011.188,
   1011.375,
   1011.562,
   1011.75,
   1011.938,
   1012.125,
   1012.312,
   1012.5,
   1012.688,
   1012.875,
   1013.062,
   1013.25,
   1013.438,
   1013.625,
   1013.812,
   1014,
   1014.188,
   1014.375,
   1014.562,
   1014.75,
   1014.938,
   1015.125,
   1015.312,
   1015.5,
   1015.688,
   1015.875,
   1016.062,
   1016.25,
   1016.438,
   1016.625,
   1016.812,
   1017,
   1017.188,
   1017.375,
   1017.562,
   1017.75,
   1017.938,
   1018.125,
   1018.312,
   1018.5,
   1018.688,
   1018.875,
   1019.062,
   1019.25,
   1019.438,
   1019.625,
   1019.812,
   1020,
   1020.188,
   1020.375,
   1020.562,
   1020.75,
   1020.938,
   1021.125,
   1021.312,
   1021.5,
   1021.688,
   1021.875,
   1022.062,
   1022.25,
   1022.438,
   1022.625,
   1022.812,
   1023,
   1023.188,
   1023.375,
   1023.562,
   1023.75,
   1023.938,
   1024.125,
   1024.312,
   1024.5,
   1024.688,
   1024.875,
   1025.062,
   1025.25,
   1025.438,
   1025.625,
   1025.812,
   1026,
   1026.188,
   1026.375,
   1026.562,
   1026.75,
   1026.938,
   1027.125,
   1027.312,
   1027.5,
   1027.688,
   1027.875,
   1028.062,
   1028.25,
   1028.438,
   1028.625,
   1028.812,
   1029,
   1029.188,
   1029.375,
   1029.562,
   1029.75,
   1029.938,
   1030.125,
   1030.312,
   1030.5,
   1030.688,
   1030.875,
   1031.062,
   1031.25,
   1031.438,
   1031.625,
   1031.812,
   1032,
   1032.188,
   1032.375,
   1032.562,
   1032.75,
   1032.938,
   1033.125,
   1033.312,
   1033.5,
   1033.688,
   1033.875,
   1034.062,
   1034.25,
   1034.438,
   1034.625,
   1034.812,
   1035,
   1035,
   1035.188,
   1035.188};
   Double_t signal_fy14[166] = {
   0,
   0.909788,
   0.909788,
   0.9482538,
   0.9885438,
   1.030766,
   1.075035,
   1.121476,
   1.170222,
   1.221417,
   1.275215,
   1.331782,
   1.3913,
   1.453962,
   1.519978,
   1.589578,
   1.663007,
   1.740535,
   1.822452,
   1.909077,
   2.000755,
   2.097865,
   2.200818,
   2.310068,
   2.426108,
   2.549484,
   2.680793,
   2.820692,
   2.96991,
   3.129248,
   3.299595,
   3.481935,
   3.677362,
   3.887093,
   4.112484,
   4.355048,
   4.616478,
   4.898667,
   5.203741,
   5.534084,
   5.892375,
   6.281628,
   6.705232,
   7.167,
   7.671214,
   8.222683,
   8.826793,
   9.489553,
   10.21765,
   11.01846,
   11.90009,
   12.87135,
   13.94172,
   15.12122,
   16.42029,
   17.84955,
   19.41944,
   21.13987,
   23.01962,
   25.06577,
   27.28293,
   29.67248,
   32.23166,
   34.95281,
   37.82247,
   40.82083,
   43.92119,
   47.08981,
   50.28606,
   53.46301,
   56.56837,
   59.54597,
   62.3375,
   64.88466,
   67.13153,
   69.02688,
   70.52658,
   71.5956,
   72.20973,
   72.35671,
   72.03681,
   71.26271,
   70.05881,
   68.45988,
   66.50936,
   64.25716,
   61.75744,
   59.06622,
   56.23923,
   53.32989,
   50.38769,
   47.45694,
   44.57592,
   41.77644,
   39.08379,
   36.51691,
   34.08891,
   31.80767,
   29.67662,
   27.69544,
   25.86093,
   24.1676,
   22.60843,
   21.17534,
   19.85969,
   18.65263,
   17.54539,
   16.52949,
   15.59685,
   14.73992,
   13.9517,
   13.22577,
   12.55627,
   11.9379,
   11.36586,
   10.83583,
   10.34395,
   9.88672,
   9.461033,
   9.064084,
   8.693364,
   8.346618,
   8.021821,
   7.71715,
   7.430965,
   7.161785,
   6.908272,
   6.669217,
   6.443524,
   6.230198,
   6.028335,
   5.83711,
   5.655774,
   5.483641,
   5.320084,
   5.164529,
   5.016448,
   4.875359,
   4.740815,
   4.612407,
   4.489756,
   4.372514,
   4.260358,
   4.152988,
   4.050127,
   3.95152,
   3.856925,
   3.766123,
   3.678905,
   3.595079,
   3.514466,
   3.436897,
   3.362216,
   3.290275,
   3.220939,
   3.154077,
   3.089568,
   3.0273,
   2.967166,
   2.909066,
   2.852905,
   2.798594,
   2.746051,
   2.746051,
   2.746051,
   0};
   graph = new TGraph(166,signal_fx14,signal_fy14);
   graph->SetName("signal");
   graph->SetTitle("Projection of model (CB+pol)x(BW+pol)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00997f");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_signal14 = new TH1F("Graph_signal14","Projection of model (CB+pol)x(BW+pol)",166,1001.775,1038.225);
   Graph_signal14->SetMinimum(0);
   Graph_signal14->SetMaximum(79.59238);
   Graph_signal14->SetDirectory(0);
   Graph_signal14->SetStats(0);
   Graph_signal14->SetLineWidth(2);
   Graph_signal14->SetMarkerStyle(20);
   Graph_signal14->GetXaxis()->SetNdivisions(505);
   Graph_signal14->GetXaxis()->SetLabelFont(132);
   Graph_signal14->GetXaxis()->SetLabelOffset(0.01);
   Graph_signal14->GetXaxis()->SetLabelSize(0.06);
   Graph_signal14->GetXaxis()->SetTitleSize(0.072);
   Graph_signal14->GetXaxis()->SetTitleOffset(0.95);
   Graph_signal14->GetXaxis()->SetTitleFont(132);
   Graph_signal14->GetYaxis()->SetLabelFont(132);
   Graph_signal14->GetYaxis()->SetLabelOffset(0.01);
   Graph_signal14->GetYaxis()->SetLabelSize(0.06);
   Graph_signal14->GetYaxis()->SetTitleSize(0.072);
   Graph_signal14->GetYaxis()->SetTitleOffset(0.95);
   Graph_signal14->GetYaxis()->SetTitleFont(132);
   Graph_signal14->GetZaxis()->SetLabelFont(132);
   Graph_signal14->GetZaxis()->SetLabelSize(0.06);
   Graph_signal14->GetZaxis()->SetTitleSize(0.072);
   Graph_signal14->GetZaxis()->SetTitleOffset(1.2);
   Graph_signal14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_signal14);
   
   graph->Draw("l");
   
   Double_t bkg_fx15[166] = {
   1004.812,
   1004.812,
   1005,
   1005.188,
   1005.375,
   1005.562,
   1005.75,
   1005.938,
   1006.125,
   1006.312,
   1006.5,
   1006.688,
   1006.875,
   1007.062,
   1007.25,
   1007.438,
   1007.625,
   1007.812,
   1008,
   1008.188,
   1008.375,
   1008.562,
   1008.75,
   1008.938,
   1009.125,
   1009.312,
   1009.5,
   1009.688,
   1009.875,
   1010.062,
   1010.25,
   1010.438,
   1010.625,
   1010.812,
   1011,
   1011.188,
   1011.375,
   1011.562,
   1011.75,
   1011.938,
   1012.125,
   1012.312,
   1012.5,
   1012.688,
   1012.875,
   1013.062,
   1013.25,
   1013.438,
   1013.625,
   1013.812,
   1014,
   1014.188,
   1014.375,
   1014.562,
   1014.75,
   1014.938,
   1015.125,
   1015.312,
   1015.5,
   1015.688,
   1015.875,
   1016.062,
   1016.25,
   1016.438,
   1016.625,
   1016.812,
   1017,
   1017.188,
   1017.375,
   1017.562,
   1017.75,
   1017.938,
   1018.125,
   1018.312,
   1018.5,
   1018.688,
   1018.875,
   1019.062,
   1019.25,
   1019.438,
   1019.625,
   1019.812,
   1020,
   1020.188,
   1020.375,
   1020.562,
   1020.75,
   1020.938,
   1021.125,
   1021.312,
   1021.5,
   1021.688,
   1021.875,
   1022.062,
   1022.25,
   1022.438,
   1022.625,
   1022.812,
   1023,
   1023.188,
   1023.375,
   1023.562,
   1023.75,
   1023.938,
   1024.125,
   1024.312,
   1024.5,
   1024.688,
   1024.875,
   1025.062,
   1025.25,
   1025.438,
   1025.625,
   1025.812,
   1026,
   1026.188,
   1026.375,
   1026.562,
   1026.75,
   1026.938,
   1027.125,
   1027.312,
   1027.5,
   1027.688,
   1027.875,
   1028.062,
   1028.25,
   1028.438,
   1028.625,
   1028.812,
   1029,
   1029.188,
   1029.375,
   1029.562,
   1029.75,
   1029.938,
   1030.125,
   1030.312,
   1030.5,
   1030.688,
   1030.875,
   1031.062,
   1031.25,
   1031.438,
   1031.625,
   1031.812,
   1032,
   1032.188,
   1032.375,
   1032.562,
   1032.75,
   1032.938,
   1033.125,
   1033.312,
   1033.5,
   1033.688,
   1033.875,
   1034.062,
   1034.25,
   1034.438,
   1034.625,
   1034.812,
   1035,
   1035,
   1035.188,
   1035.188};
   Double_t bkg_fy15[166] = {
   0,
   1.234162,
   1.234162,
   1.234484,
   1.234821,
   1.235175,
   1.235545,
   1.235934,
   1.236342,
   1.236771,
   1.237221,
   1.237695,
   1.238193,
   1.238718,
   1.23927,
   1.239853,
   1.240468,
   1.241117,
   1.241803,
   1.242528,
   1.243295,
   1.244108,
   1.24497,
   1.245885,
   1.246856,
   1.247889,
   1.248989,
   1.25016,
   1.251409,
   1.252743,
   1.254169,
   1.255696,
   1.257332,
   1.259088,
   1.260974,
   1.263005,
   1.265194,
   1.267556,
   1.27011,
   1.272876,
   1.275876,
   1.279134,
   1.282681,
   1.286546,
   1.290768,
   1.295385,
   1.300442,
   1.305991,
   1.312086,
   1.31879,
   1.326171,
   1.334303,
   1.343264,
   1.353138,
   1.364014,
   1.375979,
   1.389122,
   1.403526,
   1.419263,
   1.436393,
   1.454954,
   1.474959,
   1.496385,
   1.519166,
   1.54319,
   1.568292,
   1.594248,
   1.620775,
   1.647534,
   1.674131,
   1.700128,
   1.725056,
   1.748427,
   1.769751,
   1.788562,
   1.804429,
   1.816985,
   1.825934,
   1.831076,
   1.832306,
   1.829628,
   1.823147,
   1.813069,
   1.799683,
   1.783353,
   1.764498,
   1.743571,
   1.72104,
   1.697373,
   1.673016,
   1.648385,
   1.623849,
   1.599729,
   1.576292,
   1.55375,
   1.53226,
   1.511933,
   1.492835,
   1.474994,
   1.458408,
   1.44305,
   1.428873,
   1.41582,
   1.403822,
   1.392808,
   1.382703,
   1.373433,
   1.364928,
   1.35712,
   1.349946,
   1.343347,
   1.33727,
   1.331665,
   1.326488,
   1.321699,
   1.317261,
   1.313143,
   1.309316,
   1.305752,
   1.302429,
   1.299325,
   1.296422,
   1.293703,
   1.291152,
   1.288756,
   1.286503,
   1.28438,
   1.282379,
   1.28049,
   1.278704,
   1.277014,
   1.275413,
   1.273895,
   1.272454,
   1.271084,
   1.269782,
   1.268542,
   1.267361,
   1.266235,
   1.26516,
   1.264133,
   1.263151,
   1.262212,
   1.261314,
   1.260452,
   1.259627,
   1.258835,
   1.258075,
   1.257345,
   1.256643,
   1.255968,
   1.255319,
   1.254693,
   1.254091,
   1.253511,
   1.252951,
   1.252411,
   1.251889,
   1.251386,
   1.2509,
   1.250429,
   1.249975,
   1.249535,
   1.249535,
   1.249535,
   0};
   graph = new TGraph(166,bkg_fx15,bkg_fy15);
   graph->SetName("bkg");
   graph->SetTitle("Projection of model (CB+pol)x(BW+pol)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc6600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_bkg15 = new TH1F("Graph_bkg15","Projection of model (CB+pol)x(BW+pol)",166,1001.775,1038.225);
   Graph_bkg15->SetMinimum(0);
   Graph_bkg15->SetMaximum(2.015537);
   Graph_bkg15->SetDirectory(0);
   Graph_bkg15->SetStats(0);
   Graph_bkg15->SetLineWidth(2);
   Graph_bkg15->SetMarkerStyle(20);
   Graph_bkg15->GetXaxis()->SetNdivisions(505);
   Graph_bkg15->GetXaxis()->SetLabelFont(132);
   Graph_bkg15->GetXaxis()->SetLabelOffset(0.01);
   Graph_bkg15->GetXaxis()->SetLabelSize(0.06);
   Graph_bkg15->GetXaxis()->SetTitleSize(0.072);
   Graph_bkg15->GetXaxis()->SetTitleOffset(0.95);
   Graph_bkg15->GetXaxis()->SetTitleFont(132);
   Graph_bkg15->GetYaxis()->SetLabelFont(132);
   Graph_bkg15->GetYaxis()->SetLabelOffset(0.01);
   Graph_bkg15->GetYaxis()->SetLabelSize(0.06);
   Graph_bkg15->GetYaxis()->SetTitleSize(0.072);
   Graph_bkg15->GetYaxis()->SetTitleOffset(0.95);
   Graph_bkg15->GetYaxis()->SetTitleFont(132);
   Graph_bkg15->GetZaxis()->SetLabelFont(132);
   Graph_bkg15->GetZaxis()->SetLabelSize(0.06);
   Graph_bkg15->GetZaxis()->SetTitleSize(0.072);
   Graph_bkg15->GetZaxis()->SetTitleOffset(1.2);
   Graph_bkg15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_bkg15);
   
   graph->Draw("l");
   
   Double_t data_fx3010[50] = {
   1005.3,
   1005.9,
   1006.5,
   1007.1,
   1007.7,
   1008.3,
   1008.9,
   1009.5,
   1010.1,
   1010.7,
   1011.3,
   1011.9,
   1012.5,
   1013.1,
   1013.7,
   1014.3,
   1014.9,
   1015.5,
   1016.1,
   1016.7,
   1017.3,
   1017.9,
   1018.5,
   1019.1,
   1019.7,
   1020.3,
   1020.9,
   1021.5,
   1022.1,
   1022.7,
   1023.3,
   1023.9,
   1024.5,
   1025.1,
   1025.7,
   1026.3,
   1026.9,
   1027.5,
   1028.1,
   1028.7,
   1029.3,
   1029.9,
   1030.5,
   1031.1,
   1031.7,
   1032.3,
   1032.9,
   1033.5,
   1034.1,
   1034.7};
   Double_t data_fy3010[50] = {
   2,
   0,
   1,
   4,
   1,
   6,
   2,
   5,
   3,
   11,
   8,
   11,
   9,
   11,
   9,
   12,
   16,
   34,
   37,
   56,
   54,
   61,
   61,
   65,
   69,
   55,
   63,
   50,
   42,
   30,
   34,
   26,
   19,
   19,
   7,
   11,
   14,
   7,
   9,
   9,
   6,
   8,
   4,
   6,
   5,
   3,
   6,
   3,
   3,
   2};
   Double_t data_felx3010[50] = {
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3};
   Double_t data_fely3010[50] = {
   1.291815,
   0,
   0.8272462,
   1.914339,
   0.8272462,
   2.379931,
   1.291815,
   2.159691,
   1.632705,
   3.265579,
   2.768386,
   3.265579,
   2.943461,
   3.265579,
   2.943461,
   3.415266,
   3.957801,
   5.802128,
   6.055143,
   7.4609,
   7.32564,
   7.788779,
   7.788779,
   8.041463,
   8.286444,
   7.39358,
   7.916129,
   7.047337,
   6.454831,
   5.446522,
   5.802128,
   5.066015,
   4.320219,
   4.320219,
   2.58147,
   3.265579,
   3.6965,
   2.58147,
   2.943461,
   2.943461,
   2.379931,
   2.768386,
   1.914339,
   2.379931,
   2.159691,
   1.632705,
   2.379931,
   1.632705,
   1.632705,
   1.291815};
   Double_t data_fehx3010[50] = {
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3,
   0.3};
   Double_t data_fehy3010[50] = {
   2.63786,
   1.147874,
   2.299527,
   3.162753,
   2.299527,
   3.583642,
   2.63786,
   3.382473,
   2.918186,
   4.416521,
   3.945142,
   4.416521,
   4.110204,
   4.416521,
   4.110204,
   4.559819,
   5.083066,
   6.888101,
   7.137555,
   8.527879,
   8.39385,
   8.852952,
   8.852952,
   9.103628,
   9.346779,
   8.461166,
   8.979274,
   8.118225,
   7.53218,
   6.538046,
   6.888101,
   6.164324,
   5.435196,
   5.435196,
   3.770281,
   4.416521,
   4.830381,
   3.770281,
   4.110204,
   4.110204,
   3.583642,
   3.945142,
   3.162753,
   3.583642,
   3.382473,
   2.918186,
   3.583642,
   2.918186,
   2.918186,
   2.63786};
   grae = new TGraphAsymmErrors(50,data_fx3010,data_fy3010,data_felx3010,data_fehx3010,data_fely3010,data_fehy3010);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_with_sb_All_plot__phi_m_with_sb");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3010 = new TH1F("Graph_data3010","Histogram of data_with_sb_All_plot__phi_m_with_sb",100,1002,1038);
   Graph_data3010->SetMinimum(0);
   Graph_data3010->SetMaximum(86.18146);
   Graph_data3010->SetDirectory(0);
   Graph_data3010->SetStats(0);
   Graph_data3010->SetLineWidth(2);
   Graph_data3010->SetMarkerStyle(20);
   Graph_data3010->GetXaxis()->SetNdivisions(505);
   Graph_data3010->GetXaxis()->SetLabelFont(132);
   Graph_data3010->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3010->GetXaxis()->SetLabelSize(0.06);
   Graph_data3010->GetXaxis()->SetTitleSize(0.072);
   Graph_data3010->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3010->GetXaxis()->SetTitleFont(132);
   Graph_data3010->GetYaxis()->SetLabelFont(132);
   Graph_data3010->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3010->GetYaxis()->SetLabelSize(0.06);
   Graph_data3010->GetYaxis()->SetTitleSize(0.072);
   Graph_data3010->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3010->GetYaxis()->SetTitleFont(132);
   Graph_data3010->GetZaxis()->SetLabelFont(132);
   Graph_data3010->GetZaxis()->SetLabelSize(0.06);
   Graph_data3010->GetZaxis()->SetTitleSize(0.072);
   Graph_data3010->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3010->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3010);
   
   grae->Draw("p");
   
   TH1D *frame_5eb58c3c32e0__10 = new TH1D("frame_5eb58c3c32e0__10","",160,1005,1035);
   frame_5eb58c3c32e0__10->SetBinContent(1,82.26412);
   frame_5eb58c3c32e0__10->SetMaximum(82.26412);
   frame_5eb58c3c32e0__10->SetEntries(1);
   frame_5eb58c3c32e0__10->SetDirectory(0);
   frame_5eb58c3c32e0__10->SetStats(0);
   frame_5eb58c3c32e0__10->SetLineWidth(2);
   frame_5eb58c3c32e0__10->SetMarkerStyle(20);
   frame_5eb58c3c32e0__10->GetXaxis()->SetTitle("#it{M_{KK}} [MeV]");
   frame_5eb58c3c32e0__10->GetXaxis()->SetNdivisions(505);
   frame_5eb58c3c32e0__10->GetXaxis()->SetLabelFont(132);
   frame_5eb58c3c32e0__10->GetXaxis()->SetLabelOffset(0.01);
   frame_5eb58c3c32e0__10->GetXaxis()->SetLabelSize(0.06);
   frame_5eb58c3c32e0__10->GetXaxis()->SetTitleSize(0.072);
   frame_5eb58c3c32e0__10->GetXaxis()->SetTitleOffset(0.95);
   frame_5eb58c3c32e0__10->GetXaxis()->SetTitleFont(132);
   frame_5eb58c3c32e0__10->GetYaxis()->SetTitle("Events / ( 0.6 MeV )");
   frame_5eb58c3c32e0__10->GetYaxis()->SetLabelFont(132);
   frame_5eb58c3c32e0__10->GetYaxis()->SetLabelOffset(0.01);
   frame_5eb58c3c32e0__10->GetYaxis()->SetLabelSize(0.06);
   frame_5eb58c3c32e0__10->GetYaxis()->SetTitleSize(0.072);
   frame_5eb58c3c32e0__10->GetYaxis()->SetTitleOffset(0.95);
   frame_5eb58c3c32e0__10->GetYaxis()->SetTitleFont(132);
   frame_5eb58c3c32e0__10->GetZaxis()->SetLabelFont(132);
   frame_5eb58c3c32e0__10->GetZaxis()->SetLabelSize(0.06);
   frame_5eb58c3c32e0__10->GetZaxis()->SetTitleSize(0.072);
   frame_5eb58c3c32e0__10->GetZaxis()->SetTitleOffset(1.2);
   frame_5eb58c3c32e0__10->GetZaxis()->SetTitleFont(132);
   frame_5eb58c3c32e0__10->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.7,0.7,0.92,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","PE");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("model","Total fit","L");

   ci = TColor::GetColor("#0072b2");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("signal","Signal","L");

   ci = TColor::GetColor("#00997f");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("bkg","Background","L");

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   TLatex *   tex = new TLatex(0.2,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.2,0.72,"#font[132]{5 fb^{-1}}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c_fit->Modified();
   c_fit->cd();
   c_fit->SetSelected(c_fit);
}


==> figs/Fig2.C <==
void Fig2()
{
//=========Macro generated from canvas: c_nr_only/
//=========  (Wed Jun 19 18:08:21 2024) by ROOT version 6.24/06
   TCanvas *c_nr_only = new TCanvas("c_nr_only", "",0,0,1560,960);
   gStyle->SetOptFit(1);
   c_nr_only->Range(3529.412,-18.46149,8235.294,96.92284);
   c_nr_only->SetFillColor(0);
   c_nr_only->SetBorderMode(0);
   c_nr_only->SetBorderSize(2);
   c_nr_only->SetTickx(1);
   c_nr_only->SetTicky(1);
   c_nr_only->SetRightMargin(0.05);
   c_nr_only->SetTopMargin(0.05);
   c_nr_only->SetBottomMargin(0.16);
   c_nr_only->SetFrameLineWidth(2);
   c_nr_only->SetFrameBorderMode(0);
   c_nr_only->SetFrameLineWidth(2);
   c_nr_only->SetFrameBorderMode(0);
   
   TH1D *frame_5a8c438c7970__11 = new TH1D("frame_5a8c438c7970__11","",100,4000,8000);
   frame_5a8c438c7970__11->SetBinContent(1,91.15363);
   frame_5a8c438c7970__11->SetMaximum(91.15363);
   frame_5a8c438c7970__11->SetEntries(1);
   frame_5a8c438c7970__11->SetDirectory(0);
   frame_5a8c438c7970__11->SetStats(0);
   frame_5a8c438c7970__11->SetLineWidth(2);
   frame_5a8c438c7970__11->SetMarkerStyle(20);
   frame_5a8c438c7970__11->GetXaxis()->SetTitle("#it{M_{J/#psi#phi}} [MeV]");
   frame_5a8c438c7970__11->GetXaxis()->SetNdivisions(505);
   frame_5a8c438c7970__11->GetXaxis()->SetLabelFont(132);
   frame_5a8c438c7970__11->GetXaxis()->SetLabelOffset(0.01);
   frame_5a8c438c7970__11->GetXaxis()->SetLabelSize(0.06);
   frame_5a8c438c7970__11->GetXaxis()->SetTitleSize(0.072);
   frame_5a8c438c7970__11->GetXaxis()->SetTitleOffset(0.95);
   frame_5a8c438c7970__11->GetXaxis()->SetTitleFont(132);
   frame_5a8c438c7970__11->GetYaxis()->SetTitle("Events / ( 50 MeV )");
   frame_5a8c438c7970__11->GetYaxis()->SetLabelFont(132);
   frame_5a8c438c7970__11->GetYaxis()->SetLabelOffset(0.01);
   frame_5a8c438c7970__11->GetYaxis()->SetLabelSize(0.06);
   frame_5a8c438c7970__11->GetYaxis()->SetTitleSize(0.072);
   frame_5a8c438c7970__11->GetYaxis()->SetTitleOffset(0.5);
   frame_5a8c438c7970__11->GetYaxis()->SetTitleFont(132);
   frame_5a8c438c7970__11->GetZaxis()->SetLabelFont(132);
   frame_5a8c438c7970__11->GetZaxis()->SetLabelSize(0.06);
   frame_5a8c438c7970__11->GetZaxis()->SetTitleSize(0.072);
   frame_5a8c438c7970__11->GetZaxis()->SetTitleOffset(1.2);
   frame_5a8c438c7970__11->GetZaxis()->SetTitleFont(132);
   frame_5a8c438c7970__11->Draw("FUNC");
   
   Double_t h_data_hi_mult_All_fx3011[80] = {
   4025,
   4075,
   4125,
   4175,
   4225,
   4275,
   4325,
   4375,
   4425,
   4475,
   4525,
   4575,
   4625,
   4675,
   4725,
   4775,
   4825,
   4875,
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975,
   6025,
   6075,
   6125,
   6175,
   6225,
   6275,
   6325,
   6375,
   6425,
   6475,
   6525,
   6575,
   6625,
   6675,
   6725,
   6775,
   6825,
   6875,
   6925,
   6975,
   7025,
   7075,
   7125,
   7175,
   7225,
   7275,
   7325,
   7375,
   7425,
   7475,
   7525,
   7575,
   7625,
   7675,
   7725,
   7775,
   7825,
   7875,
   7925,
   7975};
   Double_t h_data_hi_mult_All_fy3011[80] = {
   0,
   1,
   22,
   52,
   76,
   75,
   77,
   71,
   69,
   73,
   56,
   57,
   49,
   38,
   33,
   34,
   39,
   22,
   23,
   21,
   24,
   15,
   13,
   15,
   16,
   18,
   10,
   18,
   14,
   11,
   7,
   7,
   14,
   11,
   7,
   12,
   9,
   9,
   12,
   9,
   4,
   11,
   7,
   7,
   3,
   2,
   6,
   6,
   5,
   3,
   4,
   3,
   2,
   5,
   4,
   4,
   2,
   0,
   1,
   1,
   1,
   3,
   3,
   0,
   1,
   1,
   2,
   2,
   2,
   4,
   0,
   2,
   0,
   1,
   2,
   3,
   1,
   0,
   2,
   3};
   Double_t h_data_hi_mult_All_felx3011[80] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_data_hi_mult_All_fely3011[80] = {
   0,
   0.8272462,
   4.654502,
   7.187836,
   8.698576,
   8.640903,
   8.755868,
   8.406258,
   8.286444,
   8.524388,
   7.4609,
   7.527619,
   6.976026,
   6.137163,
   5.715302,
   5.802128,
   6.218102,
   4.654502,
   4.760717,
   4.545807,
   4.864612,
   3.82938,
   3.558662,
   3.82938,
   3.957801,
   4.202887,
   3.108694,
   4.202887,
   3.6965,
   3.265579,
   2.58147,
   2.58147,
   3.6965,
   3.265579,
   2.58147,
   3.415266,
   2.943461,
   2.943461,
   3.415266,
   2.943461,
   1.914339,
   3.265579,
   2.58147,
   2.58147,
   1.632705,
   1.291815,
   2.379931,
   2.379931,
   2.159691,
   1.632705,
   1.914339,
   1.632705,
   1.291815,
   2.159691,
   1.914339,
   1.914339,
   1.291815,
   0,
   0.8272462,
   0.8272462,
   0.8272462,
   1.632705,
   1.632705,
   0,
   0.8272462,
   0.8272462,
   1.291815,
   1.291815,
   1.291815,
   1.914339,
   0,
   1.291815,
   0,
   0.8272462,
   1.291815,
   1.632705,
   0.8272462,
   0,
   1.291815,
   1.632705};
   Double_t h_data_hi_mult_All_fehx3011[80] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_data_hi_mult_All_fehy3011[80] = {
   1.147874,
   2.299527,
   5.761366,
   8.257346,
   9.756061,
   9.698771,
   9.812979,
   9.465736,
   9.346779,
   9.583044,
   8.527879,
   8.594007,
   8.047634,
   7.218484,
   6.802567,
   6.888101,
   7.298372,
   5.761366,
   5.865235,
   5.655182,
   5.966932,
   4.958738,
   4.697573,
   4.958738,
   5.083066,
   5.321007,
   4.26695,
   5.321007,
   4.830381,
   4.416521,
   3.770281,
   3.770281,
   4.830381,
   4.416521,
   3.770281,
   4.559819,
   4.110204,
   4.110204,
   4.559819,
   4.110204,
   3.162753,
   4.416521,
   3.770281,
   3.770281,
   2.918186,
   2.63786,
   3.583642,
   3.583642,
   3.382473,
   2.918186,
   3.162753,
   2.918186,
   2.63786,
   3.382473,
   3.162753,
   3.162753,
   2.63786,
   1.147874,
   2.299527,
   2.299527,
   2.299527,
   2.918186,
   2.918186,
   1.147874,
   2.299527,
   2.299527,
   2.63786,
   2.63786,
   2.63786,
   3.162753,
   1.147874,
   2.63786,
   1.147874,
   2.299527,
   2.63786,
   2.918186,
   2.299527,
   1.147874,
   2.63786,
   2.918186};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(80,h_data_hi_mult_All_fx3011,h_data_hi_mult_All_fy3011,h_data_hi_mult_All_felx3011,h_data_hi_mult_All_fehx3011,h_data_hi_mult_All_fely3011,h_data_hi_mult_All_fehy3011);
   grae->SetName("h_data_hi_mult_All");
   grae->SetTitle("Histogram of data_hi_mult_All_plot__jpsiphi_m_hi_mult");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_hi_mult_All3011 = new TH1F("Graph_h_data_hi_mult_All3011","Histogram of data_hi_mult_All_plot__jpsiphi_m_hi_mult",100,3600,8400);
   Graph_h_data_hi_mult_All3011->SetMinimum(0);
   Graph_h_data_hi_mult_All3011->SetMaximum(95.49428);
   Graph_h_data_hi_mult_All3011->SetDirectory(0);
   Graph_h_data_hi_mult_All3011->SetStats(0);
   Graph_h_data_hi_mult_All3011->SetLineWidth(2);
   Graph_h_data_hi_mult_All3011->SetMarkerStyle(20);
   Graph_h_data_hi_mult_All3011->GetXaxis()->SetNdivisions(505);
   Graph_h_data_hi_mult_All3011->GetXaxis()->SetLabelFont(132);
   Graph_h_data_hi_mult_All3011->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data_hi_mult_All3011->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data_hi_mult_All3011->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data_hi_mult_All3011->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data_hi_mult_All3011->GetXaxis()->SetTitleFont(132);
   Graph_h_data_hi_mult_All3011->GetYaxis()->SetLabelFont(132);
   Graph_h_data_hi_mult_All3011->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data_hi_mult_All3011->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data_hi_mult_All3011->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data_hi_mult_All3011->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data_hi_mult_All3011->GetYaxis()->SetTitleFont(132);
   Graph_h_data_hi_mult_All3011->GetZaxis()->SetLabelFont(132);
   Graph_h_data_hi_mult_All3011->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data_hi_mult_All3011->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data_hi_mult_All3011->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_hi_mult_All3011->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_hi_mult_All3011);
   
   grae->Draw("p");
   
   Double_t Model_NR_fx36[133] = {
   4000,
   4040,
   4080,
   4090,
   4095,
   4100,
   4105,
   4110,
   4115,
   4120,
   4125,
   4130,
   4140,
   4145,
   4150,
   4155,
   4160,
   4165,
   4170,
   4175,
   4180,
   4185,
   4190,
   4195,
   4200,
   4205,
   4210,
   4220,
   4230,
   4240,
   4250,
   4260,
   4270,
   4280,
   4290,
   4300,
   4310,
   4320,
   4340,
   4360,
   4380,
   4400,
   4440,
   4480,
   4520,
   4560,
   4600,
   4640,
   4680,
   4720,
   4760,
   4800,
   4840,
   4880,
   4920,
   4960,
   5000,
   5040,
   5080,
   5120,
   5160,
   5200,
   5240,
   5280,
   5320,
   5360,
   5400,
   5440,
   5480,
   5520,
   5560,
   5600,
   5640,
   5680,
   5720,
   5760,
   5800,
   5840,
   5880,
   5920,
   5960,
   6000,
   6040,
   6080,
   6120,
   6160,
   6200,
   6240,
   6280,
   6320,
   6360,
   6400,
   6440,
   6480,
   6520,
   6560,
   6600,
   6640,
   6680,
   6720,
   6760,
   6800,
   6840,
   6880,
   6920,
   6960,
   7000,
   7040,
   7080,
   7120,
   7160,
   7200,
   7240,
   7280,
   7320,
   7360,
   7400,
   7440,
   7480,
   7520,
   7560,
   7600,
   7640,
   7680,
   7720,
   7760,
   7800,
   7840,
   7880,
   7920,
   7960,
   8000,
   8000};
   Double_t Model_NR_fy36[133] = {
   0,
   8.379609e-11,
   0.004186114,
   0.06661906,
   0.2105557,
   0.5738989,
   1.358446,
   2.816539,
   5.168442,
   8.497238,
   12.69071,
   17.47692,
   27.57392,
   32.43193,
   37.01832,
   41.30592,
   45.29589,
   48.99991,
   52.4324,
   55.60791,
   58.54045,
   61.24336,
   63.72931,
   66.01034,
   68.09786,
   70.00273,
   71.73524,
   74.72182,
   77.12998,
   79.02493,
   80.46535,
   81.50403,
   82.18844,
   82.56123,
   82.6607,
   82.52122,
   82.17363,
   81.64552,
   80.14404,
   78.18467,
   75.90112,
   73.39929,
   68.05596,
   62.62284,
   57.37377,
   52.45748,
   47.94364,
   43.85305,
   40.17749,
   36.89247,
   33.9654,
   31.36065,
   29.0426,
   26.97744,
   25.13402,
   23.48429,
   22.00334,
   20.6693,
   19.46311,
   18.36826,
   17.3705,
   16.45756,
   15.61893,
   14.84558,
   14.12976,
   13.46484,
   12.84514,
   12.26576,
   11.7225,
   11.21176,
   10.73039,
   10.2757,
   9.845346,
   9.437271,
   9.049692,
   8.681041,
   8.329936,
   7.995153,
   7.675604,
   7.370321,
   7.078431,
   6.79915,
   6.531766,
   6.275634,
   6.030162,
   5.794808,
   5.569071,
   5.35249,
   5.144634,
   4.945103,
   4.753523,
   4.569542,
   4.39283,
   4.223076,
   4.059986,
   3.903281,
   3.752696,
   3.607982,
   3.468899,
   3.33522,
   3.206728,
   3.083216,
   2.964486,
   2.850349,
   2.740623,
   2.635136,
   2.533722,
   2.43622,
   2.342479,
   2.252352,
   2.165699,
   2.082384,
   2.002278,
   1.925258,
   1.851203,
   1.779999,
   1.711536,
   1.645708,
   1.582413,
   1.521553,
   1.463035,
   1.406769,
   1.352667,
   1.300647,
   1.250627,
   1.202532,
   1.156286,
   1.111819,
   1.069063,
   1.027951,
   0.98842,
   0.9504444,
   0.9504444};
   TGraph *graph = new TGraph(133,Model_NR_fx36,Model_NR_fy36);
   graph->SetName("Model_NR");
   graph->SetTitle("Projection of jpsiphi_nr_2");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0072b2");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Model_NR36 = new TH1F("Graph_Model_NR36","Projection of jpsiphi_nr_2",133,3600,8400);
   Graph_Model_NR36->SetMinimum(0);
   Graph_Model_NR36->SetMaximum(90.92677);
   Graph_Model_NR36->SetDirectory(0);
   Graph_Model_NR36->SetStats(0);
   Graph_Model_NR36->SetLineWidth(2);
   Graph_Model_NR36->SetMarkerStyle(20);
   Graph_Model_NR36->GetXaxis()->SetNdivisions(505);
   Graph_Model_NR36->GetXaxis()->SetLabelFont(132);
   Graph_Model_NR36->GetXaxis()->SetLabelOffset(0.01);
   Graph_Model_NR36->GetXaxis()->SetLabelSize(0.06);
   Graph_Model_NR36->GetXaxis()->SetTitleSize(0.072);
   Graph_Model_NR36->GetXaxis()->SetTitleOffset(0.95);
   Graph_Model_NR36->GetXaxis()->SetTitleFont(132);
   Graph_Model_NR36->GetYaxis()->SetLabelFont(132);
   Graph_Model_NR36->GetYaxis()->SetLabelOffset(0.01);
   Graph_Model_NR36->GetYaxis()->SetLabelSize(0.06);
   Graph_Model_NR36->GetYaxis()->SetTitleSize(0.072);
   Graph_Model_NR36->GetYaxis()->SetTitleOffset(0.95);
   Graph_Model_NR36->GetYaxis()->SetTitleFont(132);
   Graph_Model_NR36->GetZaxis()->SetLabelFont(132);
   Graph_Model_NR36->GetZaxis()->SetLabelSize(0.06);
   Graph_Model_NR36->GetZaxis()->SetTitleSize(0.072);
   Graph_Model_NR36->GetZaxis()->SetTitleOffset(1.2);
   Graph_Model_NR36->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Model_NR36);
   
   graph->Draw("l");
   
   Double_t h_data_hi_mult_All_fx3012[80] = {
   4025,
   4075,
   4125,
   4175,
   4225,
   4275,
   4325,
   4375,
   4425,
   4475,
   4525,
   4575,
   4625,
   4675,
   4725,
   4775,
   4825,
   4875,
   4925,
   4975,
   5025,
   5075,
   5125,
   5175,
   5225,
   5275,
   5325,
   5375,
   5425,
   5475,
   5525,
   5575,
   5625,
   5675,
   5725,
   5775,
   5825,
   5875,
   5925,
   5975,
   6025,
   6075,
   6125,
   6175,
   6225,
   6275,
   6325,
   6375,
   6425,
   6475,
   6525,
   6575,
   6625,
   6675,
   6725,
   6775,
   6825,
   6875,
   6925,
   6975,
   7025,
   7075,
   7125,
   7175,
   7225,
   7275,
   7325,
   7375,
   7425,
   7475,
   7525,
   7575,
   7625,
   7675,
   7725,
   7775,
   7825,
   7875,
   7925,
   7975};
   Double_t h_data_hi_mult_All_fy3012[80] = {
   0,
   1,
   22,
   52,
   76,
   75,
   77,
   71,
   69,
   73,
   56,
   57,
   49,
   38,
   33,
   34,
   39,
   22,
   23,
   21,
   24,
   15,
   13,
   15,
   16,
   18,
   10,
   18,
   14,
   11,
   7,
   7,
   14,
   11,
   7,
   12,
   9,
   9,
   12,
   9,
   4,
   11,
   7,
   7,
   3,
   2,
   6,
   6,
   5,
   3,
   4,
   3,
   2,
   5,
   4,
   4,
   2,
   0,
   1,
   1,
   1,
   3,
   3,
   0,
   1,
   1,
   2,
   2,
   2,
   4,
   0,
   2,
   0,
   1,
   2,
   3,
   1,
   0,
   2,
   3};
   Double_t h_data_hi_mult_All_felx3012[80] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_data_hi_mult_All_fely3012[80] = {
   0,
   0.8272462,
   4.654502,
   7.187836,
   8.698576,
   8.640903,
   8.755868,
   8.406258,
   8.286444,
   8.524388,
   7.4609,
   7.527619,
   6.976026,
   6.137163,
   5.715302,
   5.802128,
   6.218102,
   4.654502,
   4.760717,
   4.545807,
   4.864612,
   3.82938,
   3.558662,
   3.82938,
   3.957801,
   4.202887,
   3.108694,
   4.202887,
   3.6965,
   3.265579,
   2.58147,
   2.58147,
   3.6965,
   3.265579,
   2.58147,
   3.415266,
   2.943461,
   2.943461,
   3.415266,
   2.943461,
   1.914339,
   3.265579,
   2.58147,
   2.58147,
   1.632705,
   1.291815,
   2.379931,
   2.379931,
   2.159691,
   1.632705,
   1.914339,
   1.632705,
   1.291815,
   2.159691,
   1.914339,
   1.914339,
   1.291815,
   0,
   0.8272462,
   0.8272462,
   0.8272462,
   1.632705,
   1.632705,
   0,
   0.8272462,
   0.8272462,
   1.291815,
   1.291815,
   1.291815,
   1.914339,
   0,
   1.291815,
   0,
   0.8272462,
   1.291815,
   1.632705,
   0.8272462,
   0,
   1.291815,
   1.632705};
   Double_t h_data_hi_mult_All_fehx3012[80] = {
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25,
   25};
   Double_t h_data_hi_mult_All_fehy3012[80] = {
   1.147874,
   2.299527,
   5.761366,
   8.257346,
   9.756061,
   9.698771,
   9.812979,
   9.465736,
   9.346779,
   9.583044,
   8.527879,
   8.594007,
   8.047634,
   7.218484,
   6.802567,
   6.888101,
   7.298372,
   5.761366,
   5.865235,
   5.655182,
   5.966932,
   4.958738,
   4.697573,
   4.958738,
   5.083066,
   5.321007,
   4.26695,
   5.321007,
   4.830381,
   4.416521,
   3.770281,
   3.770281,
   4.830381,
   4.416521,
   3.770281,
   4.559819,
   4.110204,
   4.110204,
   4.559819,
   4.110204,
   3.162753,
   4.416521,
   3.770281,
   3.770281,
   2.918186,
   2.63786,
   3.583642,
   3.583642,
   3.382473,
   2.918186,
   3.162753,
   2.918186,
   2.63786,
   3.382473,
   3.162753,
   3.162753,
   2.63786,
   1.147874,
   2.299527,
   2.299527,
   2.299527,
   2.918186,
   2.918186,
   1.147874,
   2.299527,
   2.299527,
   2.63786,
   2.63786,
   2.63786,
   3.162753,
   1.147874,
   2.63786,
   1.147874,
   2.299527,
   2.63786,
   2.918186,
   2.299527,
   1.147874,
   2.63786,
   2.918186};
   grae = new TGraphAsymmErrors(80,h_data_hi_mult_All_fx3012,h_data_hi_mult_All_fy3012,h_data_hi_mult_All_felx3012,h_data_hi_mult_All_fehx3012,h_data_hi_mult_All_fely3012,h_data_hi_mult_All_fehy3012);
   grae->SetName("h_data_hi_mult_All");
   grae->SetTitle("Histogram of data_hi_mult_All_plot__jpsiphi_m_hi_mult");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_data_hi_mult_All3012 = new TH1F("Graph_h_data_hi_mult_All3012","Histogram of data_hi_mult_All_plot__jpsiphi_m_hi_mult",100,3600,8400);
   Graph_h_data_hi_mult_All3012->SetMinimum(0);
   Graph_h_data_hi_mult_All3012->SetMaximum(95.49428);
   Graph_h_data_hi_mult_All3012->SetDirectory(0);
   Graph_h_data_hi_mult_All3012->SetStats(0);
   Graph_h_data_hi_mult_All3012->SetLineWidth(2);
   Graph_h_data_hi_mult_All3012->SetMarkerStyle(20);
   Graph_h_data_hi_mult_All3012->GetXaxis()->SetNdivisions(505);
   Graph_h_data_hi_mult_All3012->GetXaxis()->SetLabelFont(132);
   Graph_h_data_hi_mult_All3012->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data_hi_mult_All3012->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data_hi_mult_All3012->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data_hi_mult_All3012->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_data_hi_mult_All3012->GetXaxis()->SetTitleFont(132);
   Graph_h_data_hi_mult_All3012->GetYaxis()->SetLabelFont(132);
   Graph_h_data_hi_mult_All3012->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data_hi_mult_All3012->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data_hi_mult_All3012->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data_hi_mult_All3012->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_data_hi_mult_All3012->GetYaxis()->SetTitleFont(132);
   Graph_h_data_hi_mult_All3012->GetZaxis()->SetLabelFont(132);
   Graph_h_data_hi_mult_All3012->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data_hi_mult_All3012->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data_hi_mult_All3012->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data_hi_mult_All3012->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data_hi_mult_All3012);
   
   grae->Draw("p");
   
   TH1D *frame_5a8c438c7970__12 = new TH1D("frame_5a8c438c7970__12","",100,4000,8000);
   frame_5a8c438c7970__12->SetBinContent(1,91.15363);
   frame_5a8c438c7970__12->SetMaximum(91.15363);
   frame_5a8c438c7970__12->SetEntries(1);
   frame_5a8c438c7970__12->SetDirectory(0);
   frame_5a8c438c7970__12->SetStats(0);
   frame_5a8c438c7970__12->SetLineWidth(2);
   frame_5a8c438c7970__12->SetMarkerStyle(20);
   frame_5a8c438c7970__12->GetXaxis()->SetTitle("#it{M_{J/#psi#phi}} [MeV]");
   frame_5a8c438c7970__12->GetXaxis()->SetNdivisions(505);
   frame_5a8c438c7970__12->GetXaxis()->SetLabelFont(132);
   frame_5a8c438c7970__12->GetXaxis()->SetLabelOffset(0.01);
   frame_5a8c438c7970__12->GetXaxis()->SetLabelSize(0.06);
   frame_5a8c438c7970__12->GetXaxis()->SetTitleSize(0.072);
   frame_5a8c438c7970__12->GetXaxis()->SetTitleOffset(0.95);
   frame_5a8c438c7970__12->GetXaxis()->SetTitleFont(132);
   frame_5a8c438c7970__12->GetYaxis()->SetTitle("Events / ( 50 MeV )");
   frame_5a8c438c7970__12->GetYaxis()->SetLabelFont(132);
   frame_5a8c438c7970__12->GetYaxis()->SetLabelOffset(0.01);
   frame_5a8c438c7970__12->GetYaxis()->SetLabelSize(0.06);
   frame_5a8c438c7970__12->GetYaxis()->SetTitleSize(0.072);
   frame_5a8c438c7970__12->GetYaxis()->SetTitleOffset(0.5);
   frame_5a8c438c7970__12->GetYaxis()->SetTitleFont(132);
   frame_5a8c438c7970__12->GetZaxis()->SetLabelFont(132);
   frame_5a8c438c7970__12->GetZaxis()->SetLabelSize(0.06);
   frame_5a8c438c7970__12->GetZaxis()->SetTitleSize(0.072);
   frame_5a8c438c7970__12->GetZaxis()->SetTitleOffset(1.2);
   frame_5a8c438c7970__12->GetZaxis()->SetTitleFont(132);
   frame_5a8c438c7970__12->Draw("AXISSAME");
   TLatex *   tex = new TLatex(0.7,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.7,0.72,"#font[132]{5 fb^{-1}}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c_nr_only->Modified();
   c_nr_only->cd();
   c_nr_only->SetSelected(c_nr_only);
}


==> figs/Fig3.C <==
void Fig3()
{
//=========Macro generated from canvas: c_jpsiphi_m/
//=========  (Sat Jun 22 20:26:25 2024) by ROOT version 6.24/06
   TCanvas *c_jpsiphi_m = new TCanvas("c_jpsiphi_m", "",0,0,1560,960);
   gStyle->SetOptFit(1);
   c_jpsiphi_m->Range(3654.321,-17.1117,6123.457,89.83643);
   c_jpsiphi_m->SetFillColor(0);
   c_jpsiphi_m->SetBorderMode(0);
   c_jpsiphi_m->SetBorderSize(2);
   c_jpsiphi_m->SetTickx(1);
   c_jpsiphi_m->SetTicky(1);
   c_jpsiphi_m->SetLeftMargin(0.14);
   c_jpsiphi_m->SetRightMargin(0.05);
   c_jpsiphi_m->SetTopMargin(0.05);
   c_jpsiphi_m->SetBottomMargin(0.16);
   c_jpsiphi_m->SetFrameLineWidth(2);
   c_jpsiphi_m->SetFrameBorderMode(0);
   c_jpsiphi_m->SetFrameLineWidth(2);
   c_jpsiphi_m->SetFrameBorderMode(0);
   
   TH1D *frame_63013409c110__13 = new TH1D("frame_63013409c110__13","",100,4000,6000);
   frame_63013409c110__13->SetBinContent(1,84.48902);
   frame_63013409c110__13->SetMaximum(84.48902);
   frame_63013409c110__13->SetEntries(1);
   frame_63013409c110__13->SetDirectory(0);
   frame_63013409c110__13->SetStats(0);
   frame_63013409c110__13->SetLineWidth(2);
   frame_63013409c110__13->SetMarkerStyle(20);
   frame_63013409c110__13->GetXaxis()->SetTitle("#it{M_{J/#psi#phi}} [MeV]");
   frame_63013409c110__13->GetXaxis()->SetNdivisions(505);
   frame_63013409c110__13->GetXaxis()->SetLabelFont(132);
   frame_63013409c110__13->GetXaxis()->SetLabelOffset(0.01);
   frame_63013409c110__13->GetXaxis()->SetLabelSize(0.06);
   frame_63013409c110__13->GetXaxis()->SetTitleSize(0.072);
   frame_63013409c110__13->GetXaxis()->SetTitleOffset(0.95);
   frame_63013409c110__13->GetXaxis()->SetTitleFont(132);
   frame_63013409c110__13->GetYaxis()->SetTitle("Events / ( 25 MeV )");
   frame_63013409c110__13->GetYaxis()->SetLabelFont(132);
   frame_63013409c110__13->GetYaxis()->SetLabelOffset(0.01);
   frame_63013409c110__13->GetYaxis()->SetLabelSize(0.06);
   frame_63013409c110__13->GetYaxis()->SetTitleSize(0.072);
   frame_63013409c110__13->GetYaxis()->SetTitleOffset(0.95);
   frame_63013409c110__13->GetYaxis()->SetTitleFont(132);
   frame_63013409c110__13->GetZaxis()->SetLabelFont(132);
   frame_63013409c110__13->GetZaxis()->SetLabelSize(0.06);
   frame_63013409c110__13->GetZaxis()->SetTitleSize(0.072);
   frame_63013409c110__13->GetZaxis()->SetTitleOffset(1.2);
   frame_63013409c110__13->GetZaxis()->SetTitleFont(132);
   frame_63013409c110__13->Draw("FUNC");
   
   Double_t data_fx3013[160] = {
   4012.5,
   4037.5,
   4062.5,
   4087.5,
   4112.5,
   4137.5,
   4162.5,
   4187.5,
   4212.5,
   4237.5,
   4262.5,
   4287.5,
   4312.5,
   4337.5,
   4362.5,
   4387.5,
   4412.5,
   4437.5,
   4462.5,
   4487.5,
   4512.5,
   4537.5,
   4562.5,
   4587.5,
   4612.5,
   4637.5,
   4662.5,
   4687.5,
   4712.5,
   4737.5,
   4762.5,
   4787.5,
   4812.5,
   4837.5,
   4862.5,
   4887.5,
   4912.5,
   4937.5,
   4962.5,
   4987.5,
   5012.5,
   5037.5,
   5062.5,
   5087.5,
   5112.5,
   5137.5,
   5162.5,
   5187.5,
   5212.5,
   5237.5,
   5262.5,
   5287.5,
   5312.5,
   5337.5,
   5362.5,
   5387.5,
   5412.5,
   5437.5,
   5462.5,
   5487.5,
   5512.5,
   5537.5,
   5562.5,
   5587.5,
   5612.5,
   5637.5,
   5662.5,
   5687.5,
   5712.5,
   5737.5,
   5762.5,
   5787.5,
   5812.5,
   5837.5,
   5862.5,
   5887.5,
   5912.5,
   5937.5,
   5962.5,
   5987.5,
   6012.5,
   6037.5,
   6062.5,
   6087.5,
   6112.5,
   6137.5,
   6162.5,
   6187.5,
   6212.5,
   6237.5,
   6262.5,
   6287.5,
   6312.5,
   6337.5,
   6362.5,
   6387.5,
   6412.5,
   6437.5,
   6462.5,
   6487.5,
   6512.5,
   6537.5,
   6562.5,
   6587.5,
   6612.5,
   6637.5,
   6662.5,
   6687.5,
   6712.5,
   6737.5,
   6762.5,
   6787.5,
   6812.5,
   6837.5,
   6862.5,
   6887.5,
   6912.5,
   6937.5,
   6962.5,
   6987.5,
   7012.5,
   7037.5,
   7062.5,
   7087.5,
   7112.5,
   7137.5,
   7162.5,
   7187.5,
   7212.5,
   7237.5,
   7262.5,
   7287.5,
   7312.5,
   7337.5,
   7362.5,
   7387.5,
   7412.5,
   7437.5,
   7462.5,
   7487.5,
   7512.5,
   7537.5,
   7562.5,
   7587.5,
   7612.5,
   7637.5,
   7662.5,
   7687.5,
   7712.5,
   7737.5,
   7762.5,
   7787.5,
   7812.5,
   7837.5,
   7862.5,
   7887.5,
   7912.5,
   7937.5,
   7962.5,
   7987.5};
   Double_t data_fy3013[160] = {
   0,
   0,
   0,
   2,
   4,
   10,
   25,
   30,
   28,
   44,
   69,
   53,
   71,
   61,
   27,
   26,
   23,
   30,
   36,
   40,
   50,
   47,
   25,
   11,
   16,
   23,
   17,
   18,
   21,
   6,
   9,
   8,
   8,
   6,
   15,
   8,
   3,
   12,
   6,
   5,
   4,
   2,
   8,
   6,
   8,
   6,
   5,
   1,
   0,
   2,
   2,
   1,
   2,
   1,
   4,
   2,
   2,
   4,
   4,
   4,
   1,
   0,
   0,
   0,
   3,
   0,
   1,
   2,
   1,
   1,
   4,
   0,
   2,
   1,
   2,
   0,
   3,
   5,
   1,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t data_felx3013[160] = {
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5};
   Double_t data_fely3013[160] = {
   0,
   0,
   0,
   1.291815,
   1.914339,
   3.108694,
   4.966335,
   5.446522,
   5.259711,
   6.60794,
   8.286444,
   7.257065,
   8.406258,
   7.788779,
   5.163771,
   5.066015,
   4.760717,
   5.446522,
   5.971996,
   6.298,
   7.047337,
   6.831172,
   4.966335,
   3.265579,
   3.957801,
   4.760717,
   4.082184,
   4.202887,
   4.545807,
   2.379931,
   2.943461,
   2.768386,
   2.768386,
   2.379931,
   3.82938,
   2.768386,
   1.632705,
   3.415266,
   2.379931,
   2.159691,
   1.914339,
   1.291815,
   2.768386,
   2.379931,
   2.768386,
   2.379931,
   2.159691,
   0.8272462,
   0,
   1.291815,
   1.291815,
   0.8272462,
   1.291815,
   0.8272462,
   1.914339,
   1.291815,
   1.291815,
   1.914339,
   1.914339,
   1.914339,
   0.8272462,
   0,
   0,
   0,
   1.632705,
   0,
   0.8272462,
   1.291815,
   0.8272462,
   0.8272462,
   1.914339,
   0,
   1.291815,
   0.8272462,
   1.291815,
   0,
   1.632705,
   2.159691,
   0.8272462,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t data_fehx3013[160] = {
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5};
   Double_t data_fehy3013[160] = {
   1.147874,
   1.147874,
   1.147874,
   2.63786,
   3.162753,
   4.26695,
   6.066589,
   6.538046,
   6.354446,
   7.68351,
   9.346779,
   8.325916,
   9.465736,
   8.852952,
   6.260244,
   6.164324,
   5.865235,
   6.538046,
   7.055545,
   7.377261,
   8.118225,
   7.904289,
   6.066589,
   4.416521,
   5.083066,
   5.865235,
   5.203719,
   5.321007,
   5.655182,
   3.583642,
   4.110204,
   3.945142,
   3.945142,
   3.583642,
   4.958738,
   3.945142,
   2.918186,
   4.559819,
   3.583642,
   3.382473,
   3.162753,
   2.63786,
   3.945142,
   3.583642,
   3.945142,
   3.583642,
   3.382473,
   2.299527,
   1.147874,
   2.63786,
   2.63786,
   2.299527,
   2.63786,
   2.299527,
   3.162753,
   2.63786,
   2.63786,
   3.162753,
   3.162753,
   3.162753,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.918186,
   1.147874,
   2.299527,
   2.63786,
   2.299527,
   2.299527,
   3.162753,
   1.147874,
   2.63786,
   2.299527,
   2.63786,
   1.147874,
   2.918186,
   3.382473,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(160,data_fx3013,data_fy3013,data_felx3013,data_fehx3013,data_fely3013,data_fehy3013);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_All_plot__jpsiphi_m");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3013 = new TH1F("Graph_data3013","Histogram of data_All_plot__jpsiphi_m",160,3600,8400);
   Graph_data3013->SetMinimum(0);
   Graph_data3013->SetMaximum(88.51231);
   Graph_data3013->SetDirectory(0);
   Graph_data3013->SetStats(0);
   Graph_data3013->SetLineWidth(2);
   Graph_data3013->SetMarkerStyle(20);
   Graph_data3013->GetXaxis()->SetNdivisions(505);
   Graph_data3013->GetXaxis()->SetLabelFont(132);
   Graph_data3013->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3013->GetXaxis()->SetLabelSize(0.06);
   Graph_data3013->GetXaxis()->SetTitleSize(0.072);
   Graph_data3013->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3013->GetXaxis()->SetTitleFont(132);
   Graph_data3013->GetYaxis()->SetLabelFont(132);
   Graph_data3013->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3013->GetYaxis()->SetLabelSize(0.06);
   Graph_data3013->GetYaxis()->SetTitleSize(0.072);
   Graph_data3013->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3013->GetYaxis()->SetTitleFont(132);
   Graph_data3013->GetZaxis()->SetLabelFont(132);
   Graph_data3013->GetZaxis()->SetLabelSize(0.06);
   Graph_data3013->GetZaxis()->SetTitleSize(0.072);
   Graph_data3013->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3013->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3013);
   
   grae->Draw("p");
   
   Double_t Model_fx37[181] = {
   4000,
   4020,
   4040,
   4060,
   4080,
   4090,
   4100,
   4105,
   4110,
   4115,
   4120,
   4125,
   4130,
   4140,
   4150,
   4155,
   4160,
   4165,
   4170,
   4175,
   4180,
   4190,
   4200,
   4210,
   4220,
   4225,
   4230,
   4235,
   4240,
   4245,
   4250,
   4255,
   4260,
   4270,
   4275,
   4277.5,
   4280,
   4282.5,
   4285,
   4287.5,
   4290,
   4292.5,
   4295,
   4297.5,
   4300,
   4302.5,
   4305,
   4307.5,
   4310,
   4315,
   4320,
   4330,
   4335,
   4340,
   4345,
   4350,
   4355,
   4360,
   4365,
   4370,
   4375,
   4380,
   4390,
   4400,
   4410,
   4420,
   4430,
   4435,
   4440,
   4445,
   4450,
   4455,
   4460,
   4465,
   4470,
   4475,
   4480,
   4490,
   4495,
   4497.5,
   4500,
   4502.5,
   4505,
   4507.5,
   4510,
   4512.5,
   4515,
   4517.5,
   4520,
   4522.5,
   4525,
   4530,
   4540,
   4545,
   4550,
   4555,
   4560,
   4565,
   4570,
   4575,
   4580,
   4585,
   4590,
   4600,
   4610,
   4620,
   4630,
   4640,
   4660,
   4670,
   4680,
   4690,
   4700,
   4710,
   4720,
   4740,
   4750,
   4760,
   4780,
   4800,
   4820,
   4840,
   4860,
   4880,
   4900,
   4920,
   4940,
   4960,
   4980,
   5000,
   5020,
   5040,
   5060,
   5080,
   5100,
   5120,
   5140,
   5160,
   5180,
   5200,
   5220,
   5240,
   5260,
   5280,
   5300,
   5320,
   5340,
   5360,
   5380,
   5400,
   5420,
   5440,
   5460,
   5480,
   5500,
   5520,
   5540,
   5560,
   5580,
   5600,
   5620,
   5640,
   5660,
   5680,
   5700,
   5720,
   5740,
   5760,
   5780,
   5800,
   5820,
   5840,
   5860,
   5880,
   5900,
   5920,
   5940,
   5960,
   5980,
   6000,
   6000};
   Double_t Model_fy37[181] = {
   1.827075e-15,
   3.321536e-15,
   5.840241e-11,
   7.216773e-07,
   0.001181887,
   0.01962257,
   0.1815156,
   0.4487068,
   0.9753301,
   1.881366,
   3.255276,
   5.113516,
   7.38681,
   12.62258,
   17.83595,
   20.19694,
   22.33758,
   24.24771,
   25.93446,
   27.41702,
   28.72271,
   30.93756,
   32.87308,
   34.84663,
   37.1894,
   38.6058,
   40.24196,
   42.13683,
   44.32221,
   46.81678,
   49.61804,
   52.69284,
   55.96816,
   62.59867,
   65.58939,
   66.91148,
   68.08292,
   69.07957,
   69.88027,
   70.4678,
   70.82961,
   70.95839,
   70.85237,
   70.51529,
   69.95617,
   69.18876,
   68.23084,
   67.1033,
   65.82925,
   62.93915,
   59.75382,
   53.16464,
   50.00674,
   47.04197,
   44.30735,
   41.81716,
   39.57017,
   37.55567,
   35.75796,
   34.15942,
   32.74249,
   31.49083,
   29.42769,
   27.88145,
   26.80158,
   26.17796,
   26.04668,
   26.19239,
   26.50207,
   26.99956,
   27.71437,
   28.68136,
   29.9388,
   31.52399,
   33.46504,
   35.76792,
   38.39941,
   44.21557,
   47.00958,
   48.26362,
   49.37429,
   50.30703,
   51.03079,
   51.51986,
   51.75547,
   51.72707,
   51.43292,
   50.88028,
   50.0848,
   49.06954,
   47.86338,
   45.01245,
   38.51903,
   35.34136,
   32.41296,
   29.80364,
   27.53298,
   25.58798,
   23.93839,
   22.54757,
   21.37911,
   20.40018,
   19.5828,
   18.34504,
   17.53164,
   17.05912,
   16.87435,
   16.93547,
   17.5618,
   17.91729,
   18.09076,
   17.92431,
   17.34406,
   16.4041,
   15.25585,
   12.95924,
   11.98622,
   11.1569,
   9.863656,
   8.920044,
   8.200187,
   7.626253,
   7.151467,
   6.747043,
   6.394597,
   6.081935,
   5.800667,
   5.544834,
   5.310071,
   5.093097,
   4.891389,
   4.702961,
   4.526223,
   4.359883,
   4.202868,
   4.054283,
   3.913365,
   3.779465,
   3.652015,
   3.530525,
   3.414559,
   3.303734,
   3.197706,
   3.096168,
   2.998841,
   2.905476,
   2.815842,
   2.729731,
   2.64695,
   2.567324,
   2.49069,
   2.416896,
   2.345803,
   2.277281,
   2.211208,
   2.147472,
   2.085966,
   2.02659,
   1.969252,
   1.913863,
   1.860341,
   1.808608,
   1.758589,
   1.710216,
   1.663421,
   1.618143,
   1.574322,
   1.531902,
   1.490829,
   1.451052,
   1.412522,
   1.375194,
   1.339022,
   1.303965,
   1.269983,
   1.237037,
   1.20509,
   1.174107,
   1.144055,
   1.114928,
   1.114928};
   TGraph *graph = new TGraph(181,Model_fx37,Model_fy37);
   graph->SetName("Model");
   graph->SetTitle("Projection of model_jpsiphi_with_nr");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0072b2");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Model37 = new TH1F("Graph_Model37","Projection of model_jpsiphi_with_nr",181,3800,6200);
   Graph_Model37->SetMinimum(1.644367e-15);
   Graph_Model37->SetMaximum(78.05423);
   Graph_Model37->SetDirectory(0);
   Graph_Model37->SetStats(0);
   Graph_Model37->SetLineWidth(2);
   Graph_Model37->SetMarkerStyle(20);
   Graph_Model37->GetXaxis()->SetNdivisions(505);
   Graph_Model37->GetXaxis()->SetLabelFont(132);
   Graph_Model37->GetXaxis()->SetLabelOffset(0.01);
   Graph_Model37->GetXaxis()->SetLabelSize(0.06);
   Graph_Model37->GetXaxis()->SetTitleSize(0.072);
   Graph_Model37->GetXaxis()->SetTitleOffset(0.95);
   Graph_Model37->GetXaxis()->SetTitleFont(132);
   Graph_Model37->GetYaxis()->SetLabelFont(132);
   Graph_Model37->GetYaxis()->SetLabelOffset(0.01);
   Graph_Model37->GetYaxis()->SetLabelSize(0.06);
   Graph_Model37->GetYaxis()->SetTitleSize(0.072);
   Graph_Model37->GetYaxis()->SetTitleOffset(0.95);
   Graph_Model37->GetYaxis()->SetTitleFont(132);
   Graph_Model37->GetZaxis()->SetLabelFont(132);
   Graph_Model37->GetZaxis()->SetLabelSize(0.06);
   Graph_Model37->GetZaxis()->SetTitleSize(0.072);
   Graph_Model37->GetZaxis()->SetTitleOffset(1.2);
   Graph_Model37->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Model37);
   
   graph->Draw("l");
   
   Double_t X4140_fx38[136] = {
   4000,
   4020,
   4040,
   4060,
   4080,
   4090,
   4095,
   4100,
   4105,
   4107.5,
   4110,
   4112.5,
   4115,
   4117.5,
   4120,
   4122.5,
   4125,
   4127.5,
   4130,
   4135,
   4140,
   4145,
   4150,
   4152.5,
   4155,
   4157.5,
   4160,
   4162.5,
   4165,
   4167.5,
   4170,
   4172.5,
   4175,
   4177.5,
   4180,
   4182.5,
   4185,
   4190,
   4195,
   4200,
   4205,
   4210,
   4215,
   4220,
   4230,
   4240,
   4260,
   4280,
   4300,
   4310,
   4320,
   4340,
   4360,
   4380,
   4400,
   4420,
   4440,
   4460,
   4480,
   4500,
   4520,
   4540,
   4560,
   4580,
   4600,
   4620,
   4640,
   4660,
   4680,
   4700,
   4720,
   4740,
   4760,
   4780,
   4800,
   4820,
   4840,
   4860,
   4880,
   4900,
   4920,
   4940,
   4960,
   4980,
   5000,
   5020,
   5040,
   5060,
   5080,
   5100,
   5120,
   5140,
   5160,
   5180,
   5200,
   5220,
   5240,
   5260,
   5280,
   5300,
   5320,
   5340,
   5360,
   5380,
   5400,
   5420,
   5440,
   5460,
   5480,
   5500,
   5520,
   5540,
   5560,
   5580,
   5600,
   5620,
   5640,
   5660,
   5680,
   5700,
   5720,
   5740,
   5760,
   5780,
   5800,
   5820,
   5840,
   5860,
   5880,
   5900,
   5920,
   5940,
   5960,
   5980,
   6000,
   6000};
   Double_t X4140_fy38[136] = {
   9.918277e-16,
   9.453357e-16,
   1.389701e-11,
   4.325207e-07,
   0.0009060992,
   0.01577963,
   0.05239292,
   0.1504346,
   0.3760464,
   0.5658294,
   0.8249698,
   1.166891,
   1.603365,
   2.143139,
   2.79077,
   3.545863,
   4.402854,
   5.351374,
   6.377111,
   8.590577,
   10.89708,
   13.16241,
   15.28386,
   16.26828,
   17.19397,
   18.05717,
   18.85553,
   19.5879,
   20.25411,
   20.85484,
   21.39141,
   21.86569,
   22.27998,
   22.63688,
   22.93925,
   23.19008,
   23.39249,
   23.66456,
   23.7803,
   23.76344,
   23.6359,
   23.41745,
   23.12555,
   22.77539,
   21.95042,
   21.02427,
   19.07675,
   17.19291,
   15.47388,
   14.68606,
   13.94631,
   12.60469,
   11.43133,
   10.40531,
   9.506365,
   8.716275,
   8.019268,
   7.401927,
   6.852933,
   6.362769,
   5.923437,
   5.5282,
   5.17137,
   4.848129,
   4.55438,
   4.286624,
   4.041865,
   3.817521,
   3.611365,
   3.421464,
   3.246135,
   3.08391,
   2.933499,
   2.793772,
   2.663727,
   2.542481,
   2.429249,
   2.323332,
   2.224107,
   2.131016,
   2.043558,
   1.961283,
   1.883787,
   1.810702,
   1.741697,
   1.676473,
   1.614754,
   1.556294,
   1.500865,
   1.448259,
   1.398288,
   1.350777,
   1.305566,
   1.26251,
   1.221473,
   1.18233,
   1.144966,
   1.109275,
   1.075159,
   1.042526,
   1.011291,
   0.9813764,
   0.9527081,
   0.9252183,
   0.8988434,
   0.8735242,
   0.8492053,
   0.825835,
   0.8033649,
   0.7817495,
   0.7609465,
   0.7409158,
   0.7216201,
   0.703024,
   0.6850946,
   0.6678006,
   0.6511127,
   0.6350032,
   0.619446,
   0.6044165,
   0.5898913,
   0.5758484,
   0.5622671,
   0.5491276,
   0.5364112,
   0.5241004,
   0.5121782,
   0.5006287,
   0.489437,
   0.4785886,
   0.4680699,
   0.4578679,
   0.4479702,
   0.4383653,
   0.4290504,
   0.4290504};
   graph = new TGraph(136,X4140_fx38,X4140_fy38);
   graph->SetName("X4140");
   graph->SetTitle("Projection of model_jpsiphi_with_nr");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc6600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(5);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_X414038 = new TH1F("Graph_X414038","Projection of model_jpsiphi_with_nr",136,3800,6200);
   Graph_X414038->SetMinimum(8.508022e-16);
   Graph_X414038->SetMaximum(26.15833);
   Graph_X414038->SetDirectory(0);
   Graph_X414038->SetStats(0);
   Graph_X414038->SetLineWidth(2);
   Graph_X414038->SetMarkerStyle(20);
   Graph_X414038->GetXaxis()->SetNdivisions(505);
   Graph_X414038->GetXaxis()->SetLabelFont(132);
   Graph_X414038->GetXaxis()->SetLabelOffset(0.01);
   Graph_X414038->GetXaxis()->SetLabelSize(0.06);
   Graph_X414038->GetXaxis()->SetTitleSize(0.072);
   Graph_X414038->GetXaxis()->SetTitleOffset(0.95);
   Graph_X414038->GetXaxis()->SetTitleFont(132);
   Graph_X414038->GetYaxis()->SetLabelFont(132);
   Graph_X414038->GetYaxis()->SetLabelOffset(0.01);
   Graph_X414038->GetYaxis()->SetLabelSize(0.06);
   Graph_X414038->GetYaxis()->SetTitleSize(0.072);
   Graph_X414038->GetYaxis()->SetTitleOffset(0.95);
   Graph_X414038->GetYaxis()->SetTitleFont(132);
   Graph_X414038->GetZaxis()->SetLabelFont(132);
   Graph_X414038->GetZaxis()->SetLabelSize(0.06);
   Graph_X414038->GetZaxis()->SetTitleSize(0.072);
   Graph_X414038->GetZaxis()->SetTitleOffset(1.2);
   Graph_X414038->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_X414038);
   
   graph->Draw("l");
   
   Double_t X4274_fx39[145] = {
   4000,
   4020,
   4040,
   4060,
   4080,
   4100,
   4120,
   4130,
   4140,
   4150,
   4160,
   4170,
   4180,
   4190,
   4195,
   4200,
   4205,
   4210,
   4215,
   4220,
   4225,
   4230,
   4235,
   4240,
   4245,
   4250,
   4255,
   4260,
   4270,
   4272.5,
   4275,
   4277.5,
   4280,
   4282.5,
   4285,
   4287.5,
   4290,
   4292.5,
   4295,
   4297.5,
   4300,
   4302.5,
   4305,
   4307.5,
   4310,
   4312.5,
   4315,
   4320,
   4330,
   4335,
   4340,
   4345,
   4350,
   4355,
   4360,
   4365,
   4370,
   4375,
   4380,
   4385,
   4390,
   4400,
   4410,
   4420,
   4430,
   4440,
   4460,
   4480,
   4500,
   4520,
   4540,
   4560,
   4580,
   4600,
   4620,
   4640,
   4660,
   4680,
   4700,
   4720,
   4740,
   4760,
   4780,
   4800,
   4820,
   4840,
   4860,
   4880,
   4900,
   4920,
   4940,
   4960,
   4980,
   5000,
   5020,
   5040,
   5060,
   5080,
   5100,
   5120,
   5140,
   5160,
   5180,
   5200,
   5220,
   5240,
   5260,
   5280,
   5300,
   5320,
   5340,
   5360,
   5380,
   5400,
   5420,
   5440,
   5460,
   5480,
   5500,
   5520,
   5540,
   5560,
   5580,
   5600,
   5620,
   5640,
   5660,
   5680,
   5700,
   5720,
   5740,
   5760,
   5780,
   5800,
   5820,
   5840,
   5860,
   5880,
   5900,
   5920,
   5940,
   5960,
   5980,
   6000,
   6000};
   Double_t X4274_fy39[145] = {
   0,
   0,
   3.609834e-12,
   5.132114e-08,
   6.272986e-05,
   0.007796142,
   0.1394233,
   0.3427895,
   0.664926,
   1.106845,
   1.679215,
   2.409949,
   3.345017,
   4.551851,
   5.285783,
   6.126337,
   7.091507,
   8.202272,
   9.482757,
   10.96015,
   12.66413,
   14.62553,
   16.87379,
   19.43275,
   22.31451,
   25.51112,
   28.98497,
   32.65939,
   40.07709,
   41.81409,
   43.4516,
   44.96242,
   46.32025,
   47.50081,
   48.48282,
   49.24894,
   49.78652,
   50.08818,
   50.15205,
   49.9818,
   49.5864,
   48.97952,
   48.1789,
   47.20539,
   46.08204,
   44.83313,
   43.48321,
   40.57535,
   34.49848,
   31.5747,
   28.82883,
   26.29739,
   23.99405,
   21.91686,
   20.05424,
   18.38942,
   16.90349,
   15.57732,
   14.39269,
   13.33284,
   12.3827,
   10.75986,
   9.436221,
   8.345183,
   7.436542,
   6.672357,
   5.468579,
   4.573498,
   3.88922,
   3.35365,
   2.925987,
   2.578571,
   2.292119,
   2.052854,
   1.850718,
   1.678227,
   1.529711,
   1.400813,
   1.288135,
   1.188994,
   1.101249,
   1.023173,
   0.9533563,
   0.8906446,
   0.8340801,
   0.782864,
   0.7363256,
   0.6938976,
   0.6550979,
   0.6195141,
   0.5867919,
   0.5566252,
   0.5287486,
   0.5029308,
   0.4789695,
   0.4566871,
   0.4359271,
   0.4165511,
   0.3984364,
   0.3814737,
   0.3655656,
   0.3506249,
   0.3365735,
   0.3233409,
   0.3108639,
   0.299085,
   0.2879525,
   0.2774192,
   0.2674423,
   0.2579829,
   0.2490054,
   0.2404772,
   0.2323686,
   0.2246522,
   0.2173029,
   0.2102976,
   0.203615,
   0.1972355,
   0.1911409,
   0.1853143,
   0.1797404,
   0.1744045,
   0.1692933,
   0.1643943,
   0.1596959,
   0.1551874,
   0.1508585,
   0.1466999,
   0.1427028,
   0.138859,
   0.1351607,
   0.1316006,
   0.1281721,
   0.1248687,
   0.1216845,
   0.1186138,
   0.1156514,
   0.1127922,
   0.1100315,
   0.1073649,
   0.1047882,
   0.1022974,
   0.09988891,
   0.09756119,
   0.09756119};
   graph = new TGraph(145,X4274_fx39,X4274_fy39);
   graph->SetName("X4274");
   graph->SetTitle("Projection of model_jpsiphi_with_nr");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc99b2");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_X427439 = new TH1F("Graph_X427439","Projection of model_jpsiphi_with_nr",145,3800,6200);
   Graph_X427439->SetMinimum(0);
   Graph_X427439->SetMaximum(55.16725);
   Graph_X427439->SetDirectory(0);
   Graph_X427439->SetStats(0);
   Graph_X427439->SetLineWidth(2);
   Graph_X427439->SetMarkerStyle(20);
   Graph_X427439->GetXaxis()->SetNdivisions(505);
   Graph_X427439->GetXaxis()->SetLabelFont(132);
   Graph_X427439->GetXaxis()->SetLabelOffset(0.01);
   Graph_X427439->GetXaxis()->SetLabelSize(0.06);
   Graph_X427439->GetXaxis()->SetTitleSize(0.072);
   Graph_X427439->GetXaxis()->SetTitleOffset(0.95);
   Graph_X427439->GetXaxis()->SetTitleFont(132);
   Graph_X427439->GetYaxis()->SetLabelFont(132);
   Graph_X427439->GetYaxis()->SetLabelOffset(0.01);
   Graph_X427439->GetYaxis()->SetLabelSize(0.06);
   Graph_X427439->GetYaxis()->SetTitleSize(0.072);
   Graph_X427439->GetYaxis()->SetTitleOffset(0.95);
   Graph_X427439->GetYaxis()->SetTitleFont(132);
   Graph_X427439->GetZaxis()->SetLabelFont(132);
   Graph_X427439->GetZaxis()->SetLabelSize(0.06);
   Graph_X427439->GetZaxis()->SetTitleSize(0.072);
   Graph_X427439->GetZaxis()->SetTitleOffset(1.2);
   Graph_X427439->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_X427439);
   
   graph->Draw("l");
   
   Double_t X4500_fx40[146] = {
   4000,
   4020,
   4040,
   4060,
   4080,
   4100,
   4120,
   4140,
   4160,
   4180,
   4200,
   4220,
   4240,
   4260,
   4280,
   4300,
   4320,
   4340,
   4360,
   4380,
   4390,
   4400,
   4410,
   4420,
   4425,
   4430,
   4435,
   4440,
   4445,
   4450,
   4455,
   4460,
   4462.5,
   4465,
   4467.5,
   4470,
   4472.5,
   4475,
   4480,
   4490,
   4492.5,
   4495,
   4497.5,
   4500,
   4502.5,
   4505,
   4507.5,
   4510,
   4512.5,
   4515,
   4517.5,
   4520,
   4522.5,
   4525,
   4527.5,
   4530,
   4535,
   4540,
   4545,
   4550,
   4552.5,
   4555,
   4557.5,
   4560,
   4562.5,
   4565,
   4570,
   4575,
   4580,
   4585,
   4590,
   4595,
   4600,
   4610,
   4620,
   4630,
   4640,
   4660,
   4680,
   4700,
   4720,
   4740,
   4760,
   4780,
   4800,
   4820,
   4840,
   4860,
   4880,
   4900,
   4920,
   4940,
   4960,
   4980,
   5000,
   5020,
   5040,
   5060,
   5080,
   5100,
   5120,
   5140,
   5160,
   5180,
   5200,
   5220,
   5240,
   5260,
   5280,
   5300,
   5320,
   5340,
   5360,
   5380,
   5400,
   5420,
   5440,
   5460,
   5480,
   5500,
   5520,
   5540,
   5560,
   5580,
   5600,
   5620,
   5640,
   5660,
   5680,
   5700,
   5720,
   5740,
   5760,
   5780,
   5800,
   5820,
   5840,
   5860,
   5880,
   5900,
   5920,
   5940,
   5960,
   5980,
   6000,
   6000};
   Double_t X4500_fy40[146] = {
   4.465308e-16,
   1.907904e-15,
   2.811667e-11,
   1.352506e-07,
   6.647348e-05,
   0.003783253,
   0.03346921,
   0.0853074,
   0.1320467,
   0.1786578,
   0.2304715,
   0.2908688,
   0.3634853,
   0.4530274,
   0.5660829,
   0.7123316,
   0.9065964,
   1.172564,
   1.549944,
   2.109177,
   2.494687,
   2.98389,
   3.615783,
   4.448263,
   4.965507,
   5.568826,
   6.276452,
   7.110808,
   8.099184,
   9.274133,
   10.67314,
   12.33682,
   13.28044,
   14.30451,
   15.4124,
   16.60613,
   17.88584,
   19.24923,
   22.20198,
   28.60856,
   30.17875,
   31.67371,
   33.05768,
   34.29464,
   35.35011,
   36.19312,
   36.79802,
   37.14612,
   37.22691,
   37.03871,
   36.58881,
   35.89292,
   34.97411,
   33.8613,
   32.58749,
   31.18784,
   28.15156,
   25.01259,
   21.97551,
   19.17512,
   17.88757,
   16.6809,
   15.55605,
   14.51197,
   13.54609,
   12.65478,
   11.07834,
   9.745153,
   8.617778,
   7.662191,
   6.84904,
   6.153752,
   5.5561,
   4.590729,
   3.854388,
   3.28147,
   2.82764,
   2.164121,
   1.711354,
   1.388737,
   1.150688,
   0.9699331,
   0.8293657,
   0.7178237,
   0.627774,
   0.5539838,
   0.4927261,
   0.4412875,
   0.3976543,
   0.3603063,
   0.3280778,
   0.3000631,
   0.2755493,
   0.2539692,
   0.2348666,
   0.2178715,
   0.2026807,
   0.1890442,
   0.1767542,
   0.1656367,
   0.1555451,
   0.1463554,
   0.1379617,
   0.1302735,
   0.1232129,
   0.1167125,
   0.1107138,
   0.1051659,
   0.1000241,
   0.09524928,
   0.09080691,
   0.08666649,
   0.08280095,
   0.07918623,
   0.07580085,
   0.07262563,
   0.06964336,
   0.06683856,
   0.06419731,
   0.06170702,
   0.05935631,
   0.05713486,
   0.05503329,
   0.05304308,
   0.05115643,
   0.04936625,
   0.04766604,
   0.04604983,
   0.04451215,
   0.04304798,
   0.04165269,
   0.04032202,
   0.03905201,
   0.03783903,
   0.03667972,
   0.03557095,
   0.03450982,
   0.03349364,
   0.0325199,
   0.03158629,
   0.03069062,
   0.02983088,
   0.02900516,
   0.02821172,
   0.02744958,
   0.02744958};
   graph = new TGraph(146,X4500_fx40,X4500_fy40);
   graph->SetName("X4500");
   graph->SetTitle("Projection of model_jpsiphi_with_nr");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#59b2e5");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_X450040 = new TH1F("Graph_X450040","Projection of model_jpsiphi_with_nr",146,3800,6200);
   Graph_X450040->SetMinimum(4.018778e-16);
   Graph_X450040->SetMaximum(40.9496);
   Graph_X450040->SetDirectory(0);
   Graph_X450040->SetStats(0);
   Graph_X450040->SetLineWidth(2);
   Graph_X450040->SetMarkerStyle(20);
   Graph_X450040->GetXaxis()->SetNdivisions(505);
   Graph_X450040->GetXaxis()->SetLabelFont(132);
   Graph_X450040->GetXaxis()->SetLabelOffset(0.01);
   Graph_X450040->GetXaxis()->SetLabelSize(0.06);
   Graph_X450040->GetXaxis()->SetTitleSize(0.072);
   Graph_X450040->GetXaxis()->SetTitleOffset(0.95);
   Graph_X450040->GetXaxis()->SetTitleFont(132);
   Graph_X450040->GetYaxis()->SetLabelFont(132);
   Graph_X450040->GetYaxis()->SetLabelOffset(0.01);
   Graph_X450040->GetYaxis()->SetLabelSize(0.06);
   Graph_X450040->GetYaxis()->SetTitleSize(0.072);
   Graph_X450040->GetYaxis()->SetTitleOffset(0.95);
   Graph_X450040->GetYaxis()->SetTitleFont(132);
   Graph_X450040->GetZaxis()->SetLabelFont(132);
   Graph_X450040->GetZaxis()->SetLabelSize(0.06);
   Graph_X450040->GetZaxis()->SetTitleSize(0.072);
   Graph_X450040->GetZaxis()->SetTitleOffset(1.2);
   Graph_X450040->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_X450040);
   
   graph->Draw("l");
   
   Double_t X4685X4700_fx41[144] = {
   4000,
   4020,
   4040,
   4060,
   4080,
   4100,
   4120,
   4140,
   4160,
   4180,
   4200,
   4220,
   4240,
   4260,
   4280,
   4300,
   4320,
   4340,
   4360,
   4380,
   4400,
   4420,
   4440,
   4460,
   4480,
   4500,
   4520,
   4530,
   4540,
   4550,
   4560,
   4570,
   4580,
   4590,
   4595,
   4600,
   4605,
   4610,
   4615,
   4620,
   4625,
   4630,
   4635,
   4640,
   4645,
   4650,
   4660,
   4665,
   4670,
   4672.5,
   4675,
   4677.5,
   4680,
   4682.5,
   4685,
   4687.5,
   4690,
   4692.5,
   4695,
   4697.5,
   4700,
   4702.5,
   4705,
   4707.5,
   4710,
   4715,
   4720,
   4730,
   4735,
   4740,
   4745,
   4750,
   4755,
   4760,
   4765,
   4770,
   4775,
   4780,
   4785,
   4790,
   4800,
   4810,
   4820,
   4830,
   4840,
   4860,
   4880,
   4900,
   4920,
   4940,
   4960,
   4980,
   5000,
   5020,
   5040,
   5060,
   5080,
   5100,
   5120,
   5140,
   5160,
   5180,
   5200,
   5220,
   5240,
   5260,
   5280,
   5300,
   5320,
   5340,
   5360,
   5380,
   5400,
   5420,
   5440,
   5460,
   5480,
   5500,
   5520,
   5540,
   5560,
   5580,
   5600,
   5620,
   5640,
   5660,
   5680,
   5700,
   5720,
   5740,
   5760,
   5780,
   5800,
   5820,
   5840,
   5860,
   5880,
   5900,
   5920,
   5940,
   5960,
   5980,
   6000,
   6000};
   Double_t X4685X4700_fy41[144] = {
   3.887161e-16,
   4.682958e-16,
   1.005822e-11,
   2.680899e-08,
   8.86093e-06,
   0.0004134919,
   0.003631863,
   0.01038394,
   0.01793656,
   0.02581785,
   0.03422293,
   0.04333913,
   0.05337504,
   0.06457312,
   0.07722312,
   0.09167985,
   0.1083871,
   0.1279104,
   0.1509831,
   0.1785723,
   0.2119753,
   0.2529649,
   0.3040107,
   0.3686275,
   0.4519336,
   0.5615731,
   0.709271,
   0.8027949,
   0.9135068,
   1.045524,
   1.204121,
   1.396056,
   1.629947,
   1.91665,
   2.083872,
   2.269479,
   2.475481,
   2.703955,
   2.956966,
   3.236435,
   3.543957,
   3.880535,
   4.246238,
   4.639752,
   5.057851,
   5.494803,
   6.386559,
   6.813212,
   7.202841,
   7.377302,
   7.534674,
   7.672399,
   7.788088,
   7.879607,
   7.945162,
   7.983374,
   7.993346,
   7.974704,
   7.927624,
   7.852832,
   7.751578,
   7.62559,
   7.477009,
   7.308305,
   7.122186,
   6.709152,
   6.260776,
   5.338956,
   4.896385,
   4.479388,
   4.093092,
   3.739643,
   3.41905,
   3.129937,
   2.870132,
   2.637086,
   2.428155,
   2.240767,
   2.072524,
   1.921236,
   1.661913,
   1.449685,
   1.274434,
   1.128413,
   1.005689,
   0.8128931,
   0.6703876,
   0.5622916,
   0.4784436,
   0.4121347,
   0.3588066,
   0.3152824,
   0.2792965,
   0.2491998,
   0.2237698,
   0.2020851,
   0.183441,
   0.1672911,
   0.1532067,
   0.1408475,
   0.1299406,
   0.1202652,
   0.1116411,
   0.1039201,
   0.09697904,
   0.09071546,
   0.08504311,
   0.07988914,
   0.07519165,
   0.07089777,
   0.0669621,
   0.06334549,
   0.06001402,
   0.05693821,
   0.0540923,
   0.05145373,
   0.04900265,
   0.04672154,
   0.0445949,
   0.04260899,
   0.04075154,
   0.03901162,
   0.03737944,
   0.03584622,
   0.03440406,
   0.03304583,
   0.03176511,
   0.03055608,
   0.02941343,
   0.02833239,
   0.02730856,
   0.02633798,
   0.02541698,
   0.02454223,
   0.02371069,
   0.02291953,
   0.02216618,
   0.02144826,
   0.02076358,
   0.02011011,
   0.01948598,
   0.01888947,
   0.01831948,
   0.01831948};
   graph = new TGraph(144,X4685X4700_fx41,X4685X4700_fy41);
   graph->SetName("X4685X4700");
   graph->SetTitle("Projection of model_jpsiphi_with_nr");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#00997f");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_X4685X470041 = new TH1F("Graph_X4685X470041","Projection of model_jpsiphi_with_nr",144,3800,6200);
   Graph_X4685X470041->SetMinimum(3.498445e-16);
   Graph_X4685X470041->SetMaximum(8.792681);
   Graph_X4685X470041->SetDirectory(0);
   Graph_X4685X470041->SetStats(0);
   Graph_X4685X470041->SetLineWidth(2);
   Graph_X4685X470041->SetMarkerStyle(20);
   Graph_X4685X470041->GetXaxis()->SetNdivisions(505);
   Graph_X4685X470041->GetXaxis()->SetLabelFont(132);
   Graph_X4685X470041->GetXaxis()->SetLabelOffset(0.01);
   Graph_X4685X470041->GetXaxis()->SetLabelSize(0.06);
   Graph_X4685X470041->GetXaxis()->SetTitleSize(0.072);
   Graph_X4685X470041->GetXaxis()->SetTitleOffset(0.95);
   Graph_X4685X470041->GetXaxis()->SetTitleFont(132);
   Graph_X4685X470041->GetYaxis()->SetLabelFont(132);
   Graph_X4685X470041->GetYaxis()->SetLabelOffset(0.01);
   Graph_X4685X470041->GetYaxis()->SetLabelSize(0.06);
   Graph_X4685X470041->GetYaxis()->SetTitleSize(0.072);
   Graph_X4685X470041->GetYaxis()->SetTitleOffset(0.95);
   Graph_X4685X470041->GetYaxis()->SetTitleFont(132);
   Graph_X4685X470041->GetZaxis()->SetLabelFont(132);
   Graph_X4685X470041->GetZaxis()->SetLabelSize(0.06);
   Graph_X4685X470041->GetZaxis()->SetTitleSize(0.072);
   Graph_X4685X470041->GetZaxis()->SetTitleOffset(1.2);
   Graph_X4685X470041->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_X4685X470041);
   
   graph->Draw("l");
   
   Double_t NR_fx42[117] = {
   4000,
   4020,
   4040,
   4060,
   4080,
   4090,
   4100,
   4105,
   4110,
   4115,
   4120,
   4125,
   4130,
   4140,
   4150,
   4160,
   4170,
   4180,
   4190,
   4200,
   4210,
   4220,
   4230,
   4240,
   4250,
   4260,
   4270,
   4280,
   4290,
   4300,
   4310,
   4320,
   4340,
   4360,
   4380,
   4400,
   4420,
   4440,
   4460,
   4480,
   4500,
   4520,
   4540,
   4560,
   4580,
   4600,
   4620,
   4640,
   4660,
   4680,
   4700,
   4720,
   4740,
   4760,
   4780,
   4800,
   4820,
   4840,
   4860,
   4880,
   4900,
   4920,
   4940,
   4960,
   4980,
   5000,
   5020,
   5040,
   5060,
   5080,
   5100,
   5120,
   5140,
   5160,
   5180,
   5200,
   5220,
   5240,
   5260,
   5280,
   5300,
   5320,
   5340,
   5360,
   5380,
   5400,
   5420,
   5440,
   5460,
   5480,
   5500,
   5520,
   5540,
   5560,
   5580,
   5600,
   5620,
   5640,
   5660,
   5680,
   5700,
   5720,
   5740,
   5760,
   5780,
   5800,
   5820,
   5840,
   5860,
   5880,
   5900,
   5920,
   5940,
   5960,
   5980,
   6000,
   6000};
   Double_t NR_fy42[117] = {
   0,
   0,
   2.720674e-12,
   7.577591e-08,
   0.0001377236,
   0.002202344,
   0.01908812,
   0.04535059,
   0.0944326,
   0.1741536,
   0.2879815,
   0.4329818,
   0.6008188,
   0.9648809,
   1.321877,
   1.65285,
   1.95634,
   2.233968,
   2.487504,
   2.718612,
   2.928844,
   3.119652,
   3.29239,
   3.448321,
   3.588628,
   3.714411,
   3.826699,
   3.926453,
   4.014569,
   4.091884,
   4.159177,
   4.217178,
   4.307974,
   4.369182,
   4.405073,
   4.419362,
   4.415278,
   4.395629,
   4.362851,
   4.319059,
   4.266088,
   4.205526,
   4.138748,
   4.066944,
   3.991141,
   3.912224,
   3.830956,
   3.747991,
   3.663892,
   3.57914,
   3.494144,
   3.409253,
   3.324762,
   3.240921,
   3.157937,
   3.075985,
   2.995208,
   2.915725,
   2.837629,
   2.760997,
   2.685886,
   2.612342,
   2.540395,
   2.470067,
   2.401369,
   2.334306,
   2.268875,
   2.205069,
   2.142873,
   2.082272,
   2.023245,
   1.965769,
   1.90982,
   1.855371,
   1.802393,
   1.750857,
   1.700733,
   1.65199,
   1.604597,
   1.558522,
   1.513735,
   1.470203,
   1.427896,
   1.386782,
   1.346832,
   1.308014,
   1.270299,
   1.233657,
   1.198061,
   1.163481,
   1.129889,
   1.09726,
   1.065566,
   1.034781,
   1.00488,
   0.9758385,
   0.9476321,
   0.9202375,
   0.8936317,
   0.8677924,
   0.8426978,
   0.8183269,
   0.7946589,
   0.7716739,
   0.7493523,
   0.7276752,
   0.7066241,
   0.686181,
   0.6663286,
   0.6470499,
   0.6283283,
   0.6101479,
   0.592493,
   0.5753486,
   0.5586999,
   0.5425476,
   0.5425476};
   graph = new TGraph(117,NR_fx42,NR_fy42);
   graph->SetName("NR");
   graph->SetTitle("Projection of model_jpsiphi_with_nr");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#e59900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(8);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_NR42 = new TH1F("Graph_NR42","Projection of model_jpsiphi_with_nr",117,3800,6200);
   Graph_NR42->SetMinimum(0);
   Graph_NR42->SetMaximum(4.861298);
   Graph_NR42->SetDirectory(0);
   Graph_NR42->SetStats(0);
   Graph_NR42->SetLineWidth(2);
   Graph_NR42->SetMarkerStyle(20);
   Graph_NR42->GetXaxis()->SetNdivisions(505);
   Graph_NR42->GetXaxis()->SetLabelFont(132);
   Graph_NR42->GetXaxis()->SetLabelOffset(0.01);
   Graph_NR42->GetXaxis()->SetLabelSize(0.06);
   Graph_NR42->GetXaxis()->SetTitleSize(0.072);
   Graph_NR42->GetXaxis()->SetTitleOffset(0.95);
   Graph_NR42->GetXaxis()->SetTitleFont(132);
   Graph_NR42->GetYaxis()->SetLabelFont(132);
   Graph_NR42->GetYaxis()->SetLabelOffset(0.01);
   Graph_NR42->GetYaxis()->SetLabelSize(0.06);
   Graph_NR42->GetYaxis()->SetTitleSize(0.072);
   Graph_NR42->GetYaxis()->SetTitleOffset(0.95);
   Graph_NR42->GetYaxis()->SetTitleFont(132);
   Graph_NR42->GetZaxis()->SetLabelFont(132);
   Graph_NR42->GetZaxis()->SetLabelSize(0.06);
   Graph_NR42->GetZaxis()->SetTitleSize(0.072);
   Graph_NR42->GetZaxis()->SetTitleOffset(1.2);
   Graph_NR42->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_NR42);
   
   graph->Draw("l");
   
   Double_t data_fx3014[160] = {
   4012.5,
   4037.5,
   4062.5,
   4087.5,
   4112.5,
   4137.5,
   4162.5,
   4187.5,
   4212.5,
   4237.5,
   4262.5,
   4287.5,
   4312.5,
   4337.5,
   4362.5,
   4387.5,
   4412.5,
   4437.5,
   4462.5,
   4487.5,
   4512.5,
   4537.5,
   4562.5,
   4587.5,
   4612.5,
   4637.5,
   4662.5,
   4687.5,
   4712.5,
   4737.5,
   4762.5,
   4787.5,
   4812.5,
   4837.5,
   4862.5,
   4887.5,
   4912.5,
   4937.5,
   4962.5,
   4987.5,
   5012.5,
   5037.5,
   5062.5,
   5087.5,
   5112.5,
   5137.5,
   5162.5,
   5187.5,
   5212.5,
   5237.5,
   5262.5,
   5287.5,
   5312.5,
   5337.5,
   5362.5,
   5387.5,
   5412.5,
   5437.5,
   5462.5,
   5487.5,
   5512.5,
   5537.5,
   5562.5,
   5587.5,
   5612.5,
   5637.5,
   5662.5,
   5687.5,
   5712.5,
   5737.5,
   5762.5,
   5787.5,
   5812.5,
   5837.5,
   5862.5,
   5887.5,
   5912.5,
   5937.5,
   5962.5,
   5987.5,
   6012.5,
   6037.5,
   6062.5,
   6087.5,
   6112.5,
   6137.5,
   6162.5,
   6187.5,
   6212.5,
   6237.5,
   6262.5,
   6287.5,
   6312.5,
   6337.5,
   6362.5,
   6387.5,
   6412.5,
   6437.5,
   6462.5,
   6487.5,
   6512.5,
   6537.5,
   6562.5,
   6587.5,
   6612.5,
   6637.5,
   6662.5,
   6687.5,
   6712.5,
   6737.5,
   6762.5,
   6787.5,
   6812.5,
   6837.5,
   6862.5,
   6887.5,
   6912.5,
   6937.5,
   6962.5,
   6987.5,
   7012.5,
   7037.5,
   7062.5,
   7087.5,
   7112.5,
   7137.5,
   7162.5,
   7187.5,
   7212.5,
   7237.5,
   7262.5,
   7287.5,
   7312.5,
   7337.5,
   7362.5,
   7387.5,
   7412.5,
   7437.5,
   7462.5,
   7487.5,
   7512.5,
   7537.5,
   7562.5,
   7587.5,
   7612.5,
   7637.5,
   7662.5,
   7687.5,
   7712.5,
   7737.5,
   7762.5,
   7787.5,
   7812.5,
   7837.5,
   7862.5,
   7887.5,
   7912.5,
   7937.5,
   7962.5,
   7987.5};
   Double_t data_fy3014[160] = {
   0,
   0,
   0,
   2,
   4,
   10,
   25,
   30,
   28,
   44,
   69,
   53,
   71,
   61,
   27,
   26,
   23,
   30,
   36,
   40,
   50,
   47,
   25,
   11,
   16,
   23,
   17,
   18,
   21,
   6,
   9,
   8,
   8,
   6,
   15,
   8,
   3,
   12,
   6,
   5,
   4,
   2,
   8,
   6,
   8,
   6,
   5,
   1,
   0,
   2,
   2,
   1,
   2,
   1,
   4,
   2,
   2,
   4,
   4,
   4,
   1,
   0,
   0,
   0,
   3,
   0,
   1,
   2,
   1,
   1,
   4,
   0,
   2,
   1,
   2,
   0,
   3,
   5,
   1,
   1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t data_felx3014[160] = {
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5};
   Double_t data_fely3014[160] = {
   0,
   0,
   0,
   1.291815,
   1.914339,
   3.108694,
   4.966335,
   5.446522,
   5.259711,
   6.60794,
   8.286444,
   7.257065,
   8.406258,
   7.788779,
   5.163771,
   5.066015,
   4.760717,
   5.446522,
   5.971996,
   6.298,
   7.047337,
   6.831172,
   4.966335,
   3.265579,
   3.957801,
   4.760717,
   4.082184,
   4.202887,
   4.545807,
   2.379931,
   2.943461,
   2.768386,
   2.768386,
   2.379931,
   3.82938,
   2.768386,
   1.632705,
   3.415266,
   2.379931,
   2.159691,
   1.914339,
   1.291815,
   2.768386,
   2.379931,
   2.768386,
   2.379931,
   2.159691,
   0.8272462,
   0,
   1.291815,
   1.291815,
   0.8272462,
   1.291815,
   0.8272462,
   1.914339,
   1.291815,
   1.291815,
   1.914339,
   1.914339,
   1.914339,
   0.8272462,
   0,
   0,
   0,
   1.632705,
   0,
   0.8272462,
   1.291815,
   0.8272462,
   0.8272462,
   1.914339,
   0,
   1.291815,
   0.8272462,
   1.291815,
   0,
   1.632705,
   2.159691,
   0.8272462,
   0.8272462,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t data_fehx3014[160] = {
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5,
   12.5};
   Double_t data_fehy3014[160] = {
   1.147874,
   1.147874,
   1.147874,
   2.63786,
   3.162753,
   4.26695,
   6.066589,
   6.538046,
   6.354446,
   7.68351,
   9.346779,
   8.325916,
   9.465736,
   8.852952,
   6.260244,
   6.164324,
   5.865235,
   6.538046,
   7.055545,
   7.377261,
   8.118225,
   7.904289,
   6.066589,
   4.416521,
   5.083066,
   5.865235,
   5.203719,
   5.321007,
   5.655182,
   3.583642,
   4.110204,
   3.945142,
   3.945142,
   3.583642,
   4.958738,
   3.945142,
   2.918186,
   4.559819,
   3.583642,
   3.382473,
   3.162753,
   2.63786,
   3.945142,
   3.583642,
   3.945142,
   3.583642,
   3.382473,
   2.299527,
   1.147874,
   2.63786,
   2.63786,
   2.299527,
   2.63786,
   2.299527,
   3.162753,
   2.63786,
   2.63786,
   3.162753,
   3.162753,
   3.162753,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   2.918186,
   1.147874,
   2.299527,
   2.63786,
   2.299527,
   2.299527,
   3.162753,
   1.147874,
   2.63786,
   2.299527,
   2.63786,
   1.147874,
   2.918186,
   3.382473,
   2.299527,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   grae = new TGraphAsymmErrors(160,data_fx3014,data_fy3014,data_felx3014,data_fehx3014,data_fely3014,data_fehy3014);
   grae->SetName("data");
   grae->SetTitle("Histogram of data_All_plot__jpsiphi_m");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3014 = new TH1F("Graph_data3014","Histogram of data_All_plot__jpsiphi_m",160,3600,8400);
   Graph_data3014->SetMinimum(0);
   Graph_data3014->SetMaximum(88.51231);
   Graph_data3014->SetDirectory(0);
   Graph_data3014->SetStats(0);
   Graph_data3014->SetLineWidth(2);
   Graph_data3014->SetMarkerStyle(20);
   Graph_data3014->GetXaxis()->SetNdivisions(505);
   Graph_data3014->GetXaxis()->SetLabelFont(132);
   Graph_data3014->GetXaxis()->SetLabelOffset(0.01);
   Graph_data3014->GetXaxis()->SetLabelSize(0.06);
   Graph_data3014->GetXaxis()->SetTitleSize(0.072);
   Graph_data3014->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3014->GetXaxis()->SetTitleFont(132);
   Graph_data3014->GetYaxis()->SetLabelFont(132);
   Graph_data3014->GetYaxis()->SetLabelOffset(0.01);
   Graph_data3014->GetYaxis()->SetLabelSize(0.06);
   Graph_data3014->GetYaxis()->SetTitleSize(0.072);
   Graph_data3014->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3014->GetYaxis()->SetTitleFont(132);
   Graph_data3014->GetZaxis()->SetLabelFont(132);
   Graph_data3014->GetZaxis()->SetLabelSize(0.06);
   Graph_data3014->GetZaxis()->SetTitleSize(0.072);
   Graph_data3014->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3014->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3014);
   
   grae->Draw("p");
   
   TH1D *frame_63013409c110__14 = new TH1D("frame_63013409c110__14","",100,4000,6000);
   frame_63013409c110__14->SetBinContent(1,84.48902);
   frame_63013409c110__14->SetMaximum(84.48902);
   frame_63013409c110__14->SetEntries(1);
   frame_63013409c110__14->SetDirectory(0);
   frame_63013409c110__14->SetStats(0);
   frame_63013409c110__14->SetLineWidth(2);
   frame_63013409c110__14->SetMarkerStyle(20);
   frame_63013409c110__14->GetXaxis()->SetTitle("#it{M_{J/#psi#phi}} [MeV]");
   frame_63013409c110__14->GetXaxis()->SetNdivisions(505);
   frame_63013409c110__14->GetXaxis()->SetLabelFont(132);
   frame_63013409c110__14->GetXaxis()->SetLabelOffset(0.01);
   frame_63013409c110__14->GetXaxis()->SetLabelSize(0.06);
   frame_63013409c110__14->GetXaxis()->SetTitleSize(0.072);
   frame_63013409c110__14->GetXaxis()->SetTitleOffset(0.95);
   frame_63013409c110__14->GetXaxis()->SetTitleFont(132);
   frame_63013409c110__14->GetYaxis()->SetTitle("Events / ( 25 MeV )");
   frame_63013409c110__14->GetYaxis()->SetLabelFont(132);
   frame_63013409c110__14->GetYaxis()->SetLabelOffset(0.01);
   frame_63013409c110__14->GetYaxis()->SetLabelSize(0.06);
   frame_63013409c110__14->GetYaxis()->SetTitleSize(0.072);
   frame_63013409c110__14->GetYaxis()->SetTitleOffset(0.95);
   frame_63013409c110__14->GetYaxis()->SetTitleFont(132);
   frame_63013409c110__14->GetZaxis()->SetLabelFont(132);
   frame_63013409c110__14->GetZaxis()->SetLabelSize(0.06);
   frame_63013409c110__14->GetZaxis()->SetTitleSize(0.072);
   frame_63013409c110__14->GetZaxis()->SetTitleOffset(1.2);
   frame_63013409c110__14->GetZaxis()->SetTitleFont(132);
   frame_63013409c110__14->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.45,0.92,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("data","Data","PE");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("Model","Total fit","L");

   ci = TColor::GetColor("#0072b2");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("X4140","#chi_{c1}(4140)","L");

   ci = TColor::GetColor("#cc6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("X4274","#chi_{c1}(4274)","L");

   ci = TColor::GetColor("#cc99b2");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("X4500","#chi_{c0}(4500)","L");

   ci = TColor::GetColor("#59b2e5");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("X4685X4700","#chi_{c1}(4685) + #chi_{c0}(4700)","L");

   ci = TColor::GetColor("#00997f");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("NR","NR","L");

   ci = TColor::GetColor("#e59900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   TLatex *   tex = new TLatex(0.4,0.8,"LHCb");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4,0.72,"#font[132]{5 fb^{-1}}");
tex->SetNDC();
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c_jpsiphi_m->Modified();
   c_jpsiphi_m->cd();
   c_jpsiphi_m->SetSelected(c_jpsiphi_m);
}

